Symbology for elliptic multiple polylogarithms and the symbol prime

Elliptic multiple polylogarithms occur in Feynman integrals and in particular in scattering amplitudes. They can be characterized by their symbol, a tensor product in the so-called symbol letters. In contrast to the non-elliptic case, the elliptic letters themselves satisfy highly non-trivial identities, which we discuss in this paper. Moreover, we introduce the symbol prime, an analog of the symbol for elliptic symbol letters, which makes these identities manifest. We demonstrate its use in two concrete examples at two-loop order: the unequal-mass sunrise integral in two dimensions and the ten-point double-box integral in four dimensions. Finally, we also report the result of the polylogarithmic nine-point double-box integral, which arises as the soft limit of the ten-point integral.

==> anc/doublebox_omega2 <==
(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(*   Ancillary file to "Symbology for elliptic polylogarithms and the    *)
(*   symbol prime " by Matthias Wilhelm and Chi Zhang, arXiv:2206.xxxxx. *) 
(*                                                                       *)
(*   This file contains the results of the 10-point double-box integral  *)
(*   in terms of curly E4 functions as well as its symbol, which we      *)
(*   denote by dbcE4w2 and dbSymbolw2, respectively. ellipticP is the    *)
(*   quartic polynomial defining the corresponding elliptic curve.       *)
(*   cpTokinematics provides the replacement rules from the arguments    *)
(*   of E4 and curly E4 functions to the kinematics. sqrtTouv            *)
(*   provides the definition of some shorthand notation we used in       *)
(*   cpTokinematics. eLetterRules2 provides the replacement              *)
(*   rules for the 13 combinations of elliptic letters appearing in the  *)
(*   symbol. w[n,z] is the elliptic letter Omega^{(n)}(z) with wp[k]     *)
(*   and wm[k] as two images w^+- of the kinematic variables k on the    *)
(*   normalized torus. log[k] and alog[k] denote rational letters and    *)
(*   algebraic letters (in terms of momentum twistors) respectively.     *)   
(*                                                                       *)        
(*   -----------------------------------------------------------------   *)  
(*   Notation for momentum twistors:                                     *)
(*   ab[i,j,k,l] : Plucker coordinate                                    *)
(*   ab[a,b,c,cap[{d,e},{f,g,h}]] := ab[a,b,c,d] ab[e,f,g,h] -           *)
(*                                             ab[a,b,c,e] ab[d,f,g,h]   *)
(*   ab[a,cap1[{b,c},{d,e},{f,g}]] := ab[a,b,d,e] ab[a,c,f,g] -          *)
(*                                             ab[a,b,f,g] ab[a,c,d,e]   *)
(*   ab[a,b,cap2[{r,s,t},{u,v,w}]] := ab[a,b,s,t] ab[r,u,v,w] -          *)
(*                  ab[a,b,r,t] ab[s,u,v,w]  + ab[a,b,r,s] ab[t,u,v,w]   *)          
(*                                                                       *)     
(*                                                                       *)                                       
(*************************************************************************)

ellipticP = x^2 + 2*x^3 + x^4 - 2*x^2*u[1] - 2*x^3*u[1] + x^2*u[1]^2 + 2*x*u[2] + 
  4*x^2*u[2] + 2*x^3*u[2] - 4*x*u[1]*u[2] - 4*x^2*u[1]*u[2] + 
  2*x*u[1]^2*u[2] + u[2]^2 + 2*x*u[2]^2 + x^2*u[2]^2 - 2*u[1]*u[2]^2 - 
  2*x*u[1]*u[2]^2 + u[1]^2*u[2]^2 - 2*x*u[2]*u[4] - 4*x^2*u[2]*u[4] - 
  2*x^3*u[2]*u[4] + 2*x*u[1]*u[2]*u[4] + 2*x^2*u[1]*u[2]*u[4] - 
  2*u[2]^2*u[4] - 4*x*u[2]^2*u[4] - 2*x^2*u[2]^2*u[4] + 2*u[1]*u[2]^2*u[4] + 
  2*x*u[1]*u[2]^2*u[4] + u[2]^2*u[4]^2 + 2*x*u[2]^2*u[4]^2 + 
  x^2*u[2]^2*u[4]^2 + 2*x*v[1] + 4*x^2*v[1] + 2*x^3*v[1] - 2*x*u[1]*v[1] - 
  2*x^2*u[1]*v[1] + 2*u[2]*v[1] + 4*x*u[2]*v[1] + 2*x^2*u[2]*v[1] - 
  2*u[1]*u[2]*v[1] - 2*x*u[1]*u[2]*v[1] - 2*u[2]*u[4]*v[1] - 
  4*x*u[2]*u[4]*v[1] - 2*x^2*u[2]*u[4]*v[1] + v[1]^2 + 2*x*v[1]^2 + 
  x^2*v[1]^2 - 2*x^2*v[2] - 2*x^3*v[2] + 2*x^2*u[1]*v[2] - 2*x*u[2]*v[2] - 
  2*x^2*u[2]*v[2] + 2*x*u[1]*u[2]*v[2] + 2*x^2*u[3]*v[2] + 2*x^3*u[3]*v[2] - 
  2*x^2*u[1]*u[3]*v[2] + 2*x*u[2]*u[3]*v[2] + 2*x^2*u[2]*u[3]*v[2] - 
  2*x*u[1]*u[2]*u[3]*v[2] + 2*x*u[2]*u[4]*v[2] + 2*x^2*u[2]*u[4]*v[2] - 
  4*x*u[1]*u[2]*u[4]*v[2] + 2*x*u[2]*u[3]*u[4]*v[2] + 
  2*x^2*u[2]*u[3]*u[4]*v[2] - 4*x*v[1]*v[2] - 4*x^2*v[1]*v[2] + 
  2*x*u[1]*v[1]*v[2] - 2*u[2]*v[1]*v[2] - 2*x*u[2]*v[1]*v[2] - 
  2*u[1]*u[2]*v[1]*v[2] + 2*x*u[3]*v[1]*v[2] + 2*x^2*u[3]*v[1]*v[2] + 
  4*u[2]*u[3]*v[1]*v[2] + 4*x*u[2]*u[3]*v[1]*v[2] + 2*u[2]*u[4]*v[1]*v[2] + 
  2*x*u[2]*u[4]*v[1]*v[2] - 2*v[1]^2*v[2] - 2*x*v[1]^2*v[2] + x^2*v[2]^2 - 
  2*x^2*u[3]*v[2]^2 + x^2*u[3]^2*v[2]^2 + 2*x*v[1]*v[2]^2 - 
  2*x*u[3]*v[1]*v[2]^2 + v[1]^2*v[2]^2; 

cpTokinematics = {cp[1]->0,cp[2]->-1,cp[3]->\[Infinity],cp[4]->-u[2],cp[5]->-v[1],cp[6]->-(v[1]/u[4]),cp[7]->-1+u[1]/u[3],cp[8]->-u[2] u[4] u[5],cp[9]->u[2] (-1+u[4])-v[1],cp[10]->(-u[2] (-1+u[3]+u[4])+v[1])/(-1+u[3]),cp[11]->(-u[2] u[3] u[4] u[5]+v[1])/(-1+u[3]),cp[12]->(u[2] u[3] u[4] u[5]-v[1])/(u[4]-u[3] u[4] u[5]),cp[13]->(u[2] (-u[1]+u[3] u[4] u[5] v[2]))/(u[1]-u[3] v[2]),cp[14]->(v[1] (-u[1]+u[3] u[4] u[5] v[2]))/(u[4] (u[1]-u[3] u[5] v[2])),cp[15]->(u[2] (-1+u[4]) u[4] u[5]+v[1]-u[4] u[5] v[1])/(u[4] (-1+u[5])),cp[16]->(u[1] (u[2] (-1+u[4])-v[1])+u[3] v[1] v[2])/(u[1]-u[3] v[2]),cp[17]->-1+zz[1,3,5,8],cp[18]->-1+zzb[1,3,5,8],cp[19]->-1+zz[1,3,6,8],cp[20]->-1+zzb[1,3,6,8],cp[21]->-zz[3,5,8,10],cp[22]->-zzb[3,5,8,10],cp[23]->-zz[3,6,8,10],cp[24]->-zzb[3,6,8,10],cp[25]->ab[9,10,1,cap[{7,8},{2,3,5}]]/(ab[1,5,9,10] ab[2,3,7,8]),cp[26]->ab[4,5,6,cap[{2,3},{7,8,10}]]/(ab[2,3,7,8] ab[4,5,6,10])};


 sqrtTouv= {zz[1, 3, 5, 8] -> 
   1 + (-1 + u[1] - v[1] + Sqrt[-4*v[1] + (1 - u[1] + v[1])^2])/2, 
  zzb[1, 3, 5, 8] :> (1/2)*(-1 + u[1] - v[1] - 
      Sqrt[-4*v[1] + (1 - u[1] + v[1])^2]) + 1, 
  zz[1, 3, 6, 8] :> 1 + (-u[4] - v[1] + u[3]*u[4]*u[5]*v[2] + 
      Sqrt[-4*u[4]*v[1] + (u[4] + v[1] - u[3]*u[4]*u[5]*v[2])^2])/(2*u[4]), 
  zzb[1, 3, 6, 8] :> 1 - (u[4] + v[1] - u[3]*u[4]*u[5]*v[2] + 
      Sqrt[-4*u[4]*v[1] + (u[4] + v[1] - u[3]*u[4]*u[5]*v[2])^2])/(2*u[4]), 
  zz[3, 5, 8, 10] :> (-u[1] + u[3] + u[2]*u[3]*u[4]*u[5] + 
     Sqrt[-4*u[2]*u[3]^2*u[4]*u[5] + (-u[1] + u[3] + u[2]*u[3]*u[4]*u[5])^2])/
    (2*u[3]), zzb[3, 5, 8, 10] :> 
   -((u[1] - u[3] - u[2]*u[3]*u[4]*u[5] + Sqrt[-4*u[2]*u[3]^2*u[4]*u[5] + 
        (-u[1] + u[3] + u[2]*u[3]*u[4]*u[5])^2])/(2*u[3])), 
  zz[3, 6, 8, 10] :> (-(1/2))*(-1 - u[2] - 
     Sqrt[-4*u[2] + (1 + u[2] - v[2])^2] + v[2]), 
  zzb[3, 6, 8, 10] :> (-(1/2))*(-1 - u[2] + 
     Sqrt[-4*u[2] + (1 + u[2] - v[2])^2] + v[2]), 
  ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*ab[2, 3, 7, 8]) :> 
   (1/(2*u[3]*u[4]*(-1 + u[5])))*((-u[1])*u[4] + u[3]*u[4] - u[3]*u[4]*u[5] + 
     u[1]*u[3]*u[4]*u[5] - u[2]*u[3]*u[4]*u[5] + u[2]*u[3]*u[4]^2*u[5] + 
     u[3]*v[1] - u[3]*u[4]*u[5]*v[1] + u[3]*u[4]*u[5]*v[2] - 
     u[3]^2*u[4]*u[5]*v[2] + 
     Sqrt[(u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + 
           v[1] - u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))^2 - 
       4*u[3]*u[4]*(-1 + u[5])*
        (v[1]*(u[1] + u[3]*(-1 - u[4]*u[5]*(-1 + v[2]))) + 
         u[2]*u[3]*u[4]*u[5]*(1 - u[1] + u[4]*(-1 + u[3]*u[5]*v[2])))]), 
  ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*ab[4, 5, 6, 10]) :> 
   (-(1/(2*u[3]*u[4]*(-1 + u[5]))))*(u[1]*u[4] - u[3]*u[4] + u[3]*u[4]*u[5] - 
     u[1]*u[3]*u[4]*u[5] + u[2]*u[3]*u[4]*u[5] - u[2]*u[3]*u[4]^2*u[5] - 
     u[3]*v[1] + u[3]*u[4]*u[5]*v[1] - u[3]*u[4]*u[5]*v[2] + 
     u[3]^2*u[4]*u[5]*v[2] + 
     Sqrt[(u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + 
           v[1] - u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))^2 - 
       4*u[3]*u[4]*(-1 + u[5])*
        (v[1]*(u[1] + u[3]*(-1 - u[4]*u[5]*(-1 + v[2]))) + 
         u[2]*u[3]*u[4]*u[5]*(1 - u[1] + u[4]*(-1 + u[3]*u[5]*v[2])))])};


eLetterRules2 = {eL[1] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - w[2, wm[Infinity] - wp[Infinity]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[2, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] + w[2, -wp[Infinity] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zzb[1, 3, 5, 8]]], 
 eL[2] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[Infinity] - wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[Infinity]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[-(v[1]/u[4])]] + 
   w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] + w[2, -wp[Infinity] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[Infinity] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[-(v[1]/u[4])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))]] + 
   w[2, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - 
   w[2, -wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + 
        u[3]*v[1]*v[2])/(u[1] - u[3]*v[2])]], 
 eL[3] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[2, wm[-(v[1]/u[4])] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-(v[1]/u[4])]] + w[2, -wp[Infinity] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zz[3, 6, 8, 10]]] + w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zzb[3, 6, 8, 10]]], 
 eL[4] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   2*w[2, wm[Infinity] - wp[Infinity]] + 
   2*w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   2*w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]], 
 eL[5] -> -w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   2*w[2, wm[Infinity] - wp[Infinity]] - 
   2*w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] - 
   2*w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]], 
 eL[6] -> -3*w[2, wm[Infinity] - wp[Infinity]] + 
   3*w[2, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] + 
   w[2, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[u[2]*(-1 + u[4]) - v[1]]] + 
   3*w[2, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] + w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]], 
 eL[7] -> -w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[Infinity] - wp[Infinity]] + 
   w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[Infinity]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] - 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[-1 + u[1]/u[3]]] - 
   w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-zz[3, 5, 8, 10]]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-zz[3, 5, 8, 10]]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-zz[3, 5, 8, 10]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 5, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 5, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-zz[3, 5, 8, 10]]] - 
   w[2, -wp[-1 + u[1]/u[3]] + wp[-zz[3, 5, 8, 10]]] + 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zz[3, 5, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[-zz[3, 5, 8, 10]] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-zz[3, 5, 8, 10]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[-zz[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]], 
 eL[8] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   2*w[2, wm[Infinity] - wp[Infinity]] + 
   2*w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   2*w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]], 
 eL[9] -> 
  -w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   2*w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   2*w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] + 
   2*w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]] - 
   2*w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
 eL[10] -> -w[2, wm[Infinity] - wp[0]] + w[2, wm[-(v[1]/u[4])] - wp[0]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] - w[2, wm[Infinity] - wp[Infinity]] + 
   2*w[2, wm[-v[1]] - wp[Infinity]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + w[2, -wp[0] + wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[-v[1]]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[-v[1]]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-v[1]]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-v[1]]] + 
   2*w[2, -wp[Infinity] + wp[-v[1]]] - w[2, -wp[0] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[-v[1]] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
 eL[11] -> -w[2, wm[Infinity] - wp[0]] + w[2, wm[-(v[1]/u[4])] - wp[0]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] + w[2, wm[Infinity] - wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + w[2, -wp[0] + wp[Infinity]] - 
   w[2, -wp[0] + wp[-(v[1]/u[4])]] + w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
 eL[12] -> -w[2, wm[Infinity] - wp[-1]] + w[2, wm[-1 + u[1]/u[3]] - wp[-1]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-1]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1]] + w[2, wm[Infinity] - wp[Infinity]] - 
   w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   w[2, -wp[-1] + wp[Infinity]] - w[2, -wp[-1] + wp[-1 + u[1]/u[3]]] + 
   w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
   w[2, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[-1] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
 eL[13] -> w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] - w[2, wm[-1 + zz[1, 3, 6, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - w[2, wm[-1 + zz[1, 3, 6, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - w[2, wm[Infinity] - wp[Infinity]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-1 + zz[1, 3, 6, 8]] - 
     wp[-(v[1]/u[4])]] + 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-(v[1]/u[4])]] - w[2, -wp[Infinity] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[-(v[1]/u[4])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zz[3, 6, 8, 10]]] + w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
     wp[-zz[3, 6, 8, 10]]] - w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-1 + zz[1, 3, 6, 8]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zzb[3, 6, 8, 10]]] - w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
     wp[-zzb[3, 6, 8, 10]]]};




dbcE4w2 = cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[4]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[6]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[5]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[6]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[8]}}, Infinity] + 
 3*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[4]}}, Infinity] + 
 3*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[5]}}, Infinity] - 
 3*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[8]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[1]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[2]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[5]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[1]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[2]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[8]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[1]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[2]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[4]}}, Infinity] - 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[1]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[2]}}, Infinity] + 
 2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
 cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
 (cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity] + 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity] - 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}}, Infinity] - 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity])*log[u[1]/v[1]] + 
 (-cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity] - 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity] + 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, Infinity] + 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity])*
  log[(u[2]*u[3]*u[4]*u[5])/v[1]] + 
 (cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}}, Infinity] - 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}}, Infinity] - 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, Infinity] - 
   2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}}, Infinity] - 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity])*
  log[(u[3]*u[4]*u[5]*v[2])/v[1]] + 
 (cEE4[{{0, 0}, {-1, cp[3]}}, Infinity] - cEE4[{{0, 0}, {-1, cp[6]}}, 
    Infinity] - cEE4[{{0, 0}, {-1, cp[17]}}, Infinity] + 
   cEE4[{{0, 0}, {-1, cp[18]}}, Infinity] + cEE4[{{0, 0}, {-1, cp[23]}}, 
    Infinity] - cEE4[{{0, 0}, {-1, cp[24]}}, Infinity])*
  (Log[v[1]/(u[3]*u[4]*u[5]*v[2])]^2/2 + 
   PolyLog[2, 1 - v[1]/(u[2]*u[3]*u[4]*u[5])] + 
   PolyLog[2, 1 - u[1]/(u[3]*u[4]*u[5]*v[2])]);



dbSymbolw2 =-1/2*Tensor[log[u[3]], log[1 - u[3]], -2*eL[1], w[-1]] + 
 Tensor[log[u[3]], log[1 - u[3]], 
   log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]^2*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)/
     (ab[2, 3, 5, 10]^2*ab[4, 5, 6, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[u[3]], log[1 - u[3]], 
   alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 4, 5, 10]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^2*ab[2, 3, 4, 5]*
       ab[4, 5, 6, 10]^2*ab[7, 8, 9, 10]^2)], w[0, wm[Infinity]]]/2 + 
 Tensor[log[u[3]], log[1 - u[3]], 
   -alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 4, 5, 10]*
       ab[2, 3, 5, 10]^2*ab[7, 8, 9, 10]^2)/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*ab[2, 3, 4, 5]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, 9, 10]^2)], w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 - 
 Tensor[log[u[3]], log[1 - u[3]], 
   alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 4, 5, 10]*
       ab[2, 3, 5, 10]^2*ab[7, 8, 9, 10]^2)/
      (ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]*ab[2, 3, 4, 5]*
       ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[5, 6, 9, 10]^2)], w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/2 - 
 Tensor[log[u[3]/u[4]], log[u[3]/u[4]], eL[1]/2 - eL[2]/2 - eL[3]/2 - 
   eL[4]/4 - eL[5]/2 - eL[6]/2 - eL[8]/4 - eL[9]/4 + eL[10]/2 + eL[12]/2, 
  w[-1]] + Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 10]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^2*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10]^2))])/8, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 7, 8, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 10]^2*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/4 + Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/8, 
  w[0, wm[Infinity]]] - Tensor[log[u[3]/u[4]], log[u[5]], 
  -1/4*eL[4] + eL[5]/2 - eL[8]/4 + eL[9]/4 - (3*eL[11])/4 - (3*eL[12])/4, 
  w[-1]] + Tensor[log[u[3]/u[4]], log[u[5]], 
  (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/8, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[3]/u[4]], log[u[5]], 
   log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/4 + Tensor[log[u[3]/u[4]], log[u[5]], 
  (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*
        ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*
        ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*ab[7, 8, 9, 10]))])/
   8, w[0, wm[Infinity]]] - Tensor[log[u[3]/u[4]], 
  log[(u[1]*u[2])/(v[1]*v[2])], -1/2*eL[1] + eL[2]/2 + eL[4]/4 + eL[6]/4 + 
   eL[8]/4, w[-1]] + Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)/
     (ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 7, 8, 10]^2)], w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
      (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]]/4 + 
 Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2))])/8, w[0, wm[Infinity]]] + 
 Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 4, 5, 10]^2*
        ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/8, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[u[3]/u[4]], 
  log[(u[1]*v[1])/(u[2]*v[2])], eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + 
   eL[9]/8 - eL[10]/2 + eL[11]/4 - eL[12]/4, w[-1]] + 
 Tensor[log[u[3]/u[4]], log[(u[1]*v[1])/(u[2]*v[2])], 
  (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[3]/u[4]], log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[3]/u[4]], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]^2*
        ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*
        ab[2, 3, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[u[3]/u[4]], log[(u[1]*v[2])/(u[2]*v[1])], 
  -1/4*eL[1] + eL[3]/4 + eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - 
   eL[10]/4 + eL[11]/8 - (3*eL[12])/8, w[-1]] + 
 Tensor[log[u[3]/u[4]], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[3]/u[4]], log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[3]/u[4]], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[u[3]/u[4]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  -1/8*eL[11] - eL[12]/8, w[-1]] + Tensor[log[u[3]/u[4]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
      (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
   16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[u[3]/u[4]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*
       ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*
       ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)])/16, 
  w[0, wm[Infinity]]] - Tensor[log[u[4]], log[1 - u[4]], 
   -2*eL[1] + 2*eL[4] + 2*eL[8], w[-1]]/2 + 
 Tensor[log[u[4]], log[1 - u[4]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]^2*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)/
     (ab[1, 5, 9, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]^2*ab[2, 3, 5, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[u[4]], log[1 - u[4]], 
   alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
         (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
       zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 4, 5, 10]*
       ab[2, 3, 5, 10]^2*ab[5, 6, 7, 8]^2)/
      (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 2, 3, 10]*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[2, 3, 4, 5]*ab[5, 6, 9, 10]^2)], w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 - 
 Tensor[log[u[4]], log[1 - u[4]], 
   -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    log[(ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 4, 5, 10]*
       ab[2, 3, 5, 10]^2*ab[5, 6, 7, 8]^2)/
      (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 2, 3, 10]*
       ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
       ab[2, 3, 4, 5]*ab[5, 6, 9, 10]^2)], w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/
  2 + Tensor[log[u[4]], log[1 - u[4]], 
   alog[((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[3, 2, 1, 10])/
        (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[3, 2, 8, 7]) - 
       zz[1, 3, 5, 8])/((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[3, 2, 1, 10])/
        (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[3, 2, 8, 7]) - 
       zzb[1, 3, 5, 8])] + log[(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^2*
       ab[2, 3, 4, 5]*ab[4, 5, 6, 10]^2*ab[5, 6, 7, 8]^2)/
      (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 4, 5, 10]*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[5, 6, 9, 10]^2)], w[0, wm[Infinity]]]/2 - 
 Tensor[log[u[4]/u[3]], log[u[4]/u[3]], 
  (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 10]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^2*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10]^2))])/8, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[u[4]/u[3]], log[u[5]], 
  (-3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/8, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[u[4]/u[3]], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[u[4]/u[3]], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]))])/16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[u[4]/u[3]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
   16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[u[4]/u[3]], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (-alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 4, 5, 10]^2*
        ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[10, cap1[{3, 2}, {8, 7}, 
          {5, 4}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/8, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[1/(u[3]*u[5])], log[1 - u[3]*u[5]], 
   -alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] - 
    alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
        (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
       zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
         ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*
       ab[1, 2, 3, 10]^2*ab[2, 3, 5, 6]*ab[5, 6, 9, 10])], 
   w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - 
 Tensor[log[1/(u[4]*u[5])], log[1 - u[4]*u[5]], 
   alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
       zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
         ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[2, 3, 5, 6]*
        ab[4, 5, 9, 10]^2*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[5, 6, 9, 10]))], 
   w[0, wp[-zz[3, 6, 8, 10]]]]/2 - Tensor[log[u[5]], log[u[3]/u[4]], 
  -1/4*eL[4] + eL[5]/2 - eL[8]/4 + eL[9]/4 - (3*eL[11])/4 - (3*eL[12])/4, 
  w[-1]] + Tensor[log[u[5]], log[u[3]/u[4]], 
  (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/8, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[5]], log[u[3]/u[4]], 
   log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/4 + Tensor[log[u[5]], log[u[3]/u[4]], 
  (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*
        ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*
        ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*ab[7, 8, 9, 10]))])/
   8, w[0, wm[Infinity]]] - Tensor[log[u[5]], log[u[4]/u[3]], 
  (-3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/8, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[u[5]], log[1 - u[5]], -2*eL[2], w[-1]]/2 + 
 Tensor[log[u[5]], log[1 - u[5]], 
   log[(ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
      ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 5, 6, 10]^2)/
     (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
      ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[4, 5, 9, 10]^2)], 
   w[0, wm[Infinity]]]/2 - Tensor[log[u[5]], log[1 - u[5]], 
   log[(ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 5, 6, 10]^2*
      ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)/
     (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
      ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[5, 6, 9, 10]^2)], 
   w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/2 + 
 Tensor[log[u[5]], log[1 - u[5]], 
   log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 6, 10]^2*
      ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)/
     (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
      ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[5, 6, 9, 10]^2)], 
   w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 + 
 Tensor[log[u[5]], log[1 - u[5]], 
   log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[5, 7, 8, 10]^2)/
     (ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 - Tensor[log[u[5]], log[1 - u[5]], 
   log[(ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 5, 6, 10]^2*
      ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)/
     (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
      ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 4, 5, 10]^2)], 
   w[0, wp[-zz[3, 6, 8, 10]]]]/2 + 
 Tensor[log[u[5]], log[1 - u[5]], 
   log[(ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 5, 6, 10]^2*
      ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)/
     (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
      ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 4, 5, 10]^2)], 
   w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - Tensor[log[u[5]], 
  log[(u[1]*u[2])/(v[1]*v[2])], eL[4]/8 - eL[5]/4 + eL[8]/8 - eL[9]/8 + 
   (3*eL[11])/8 + (3*eL[12])/8, w[-1]] + Tensor[log[u[5]], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
     (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
  (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
  (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*
       ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
       ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^3)])/8, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[(u[2]*v[1])/(u[1]*v[2])], 
  (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[u[5]], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*
       ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
  eL[4]/8 - eL[5]/4 + eL[8]/8 - eL[9]/8 + (3*eL[11])/8 + (3*eL[12])/8, 
  w[-1]] + Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
     (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
  (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/16, w[0, wm[Infinity]]] + 
 Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
  (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  -1/4*eL[1] + eL[3]/4 + eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - 
   eL[10]/4 - eL[11]/8 - eL[12]/8, w[-1]] + 
 Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[u[5]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[5]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]))])/16, w[0, wm[Infinity]]] + 
 Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*ab[7, 8, 9, 10]^3)/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[10, cap1[{7, 8}, {2, 3}, 
         {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*ab[7, 8, 9, 10]^3)/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[10, cap1[{8, 7}, {6, 5}, 
         {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[(v[1]*v[2])/(u[1]*u[2])], 
  (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + Tensor[log[u[5]], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], eL[1]/4 - eL[3]/4 - eL[4]/8 - 
   eL[5]/4 - eL[6]/4 - eL[8]/8 - eL[9]/8 + eL[10]/4 + eL[11]/8 + eL[12]/8, 
  w[-1]] + Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[u[5]], 
  log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/16, w[0, wm[Infinity]]] + 
 Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zz[3, 6, 8, 10]]]] + 
 Tensor[log[u[5]], log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  (-3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^3)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*
       ab[5, 6, 7, 8]^3*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/8, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 2*eL[3], w[-1]]/2 - 
 Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
   log[(ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 2, 3, 10]^2*
      ab[2, 3, 5, 6]^2*ab[5, 6, 9, 10]^2)/
     (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 5, 6, 10]^2*
      ab[2, 3, 5, 10]^2*ab[2, 3, 9, 10]^2)], w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/
  2 + Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
   log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 2, 3, 10]^2*
      ab[2, 3, 5, 6]^2*ab[5, 6, 9, 10]^2)/
     (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 6, 10]^2*
      ab[2, 3, 5, 10]^2*ab[2, 3, 9, 10]^2)], w[0, wp[-1 + zz[1, 3, 5, 8]]]]/
  2 + Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
   -alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]^2*
       ab[1, 5, 9, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 6, 10]^2)/
      (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*ab[5, 6, 9, 10]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wm[Infinity]]]/2 + Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
   log[(ab[2, 3, 5, 10]^2*ab[4, 5, 6, 10]^2*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]^2)/
     (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]^2*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 - Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
   alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
        (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
       zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
         ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]*ab[5, 6, 9, 10])/(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*
       ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]])], w[0, wp[-zz[3, 6, 8, 10]]]]/2 - 
 Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 2*eL[3] + 4*eL[5] + 2*eL[6] + 
    2*eL[9] - 4*eL[10] - 4*eL[12], w[-1]]/2 - 
 Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
   log[(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*ab[2, 3, 4, 5]^2*
      ab[2, 3, 9, 10]^2*ab[5, 6, 9, 10]^2)/
     (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[2, 3, 5, 6]^2*
      ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)], w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/
  2 + Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
   log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*ab[2, 3, 4, 5]^2*
      ab[2, 3, 9, 10]^2*ab[5, 6, 9, 10]^2)/
     (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 6]^2*
      ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)], w[0, wp[-1 + zz[1, 3, 5, 8]]]]/
  2 + Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
   alog[(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[2, 3, 9, 10])/
        (ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*ab[2, 3, 7, 8]) + 
       zzb[3, 6, 8, 10])/(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
         ab[2, 3, 9, 10])/(ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
       ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[4, 5, 9, 10]^2*ab[5, 6, 9, 10]*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*ab[1, 5, 9, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 6, 10]^2)], 
   w[0, wm[Infinity]]]/2 + Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
   log[(ab[1, 5, 9, 10]^2*ab[2, 3, 5, 10]^2*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]^2)/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]^2*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
   -alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
       zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
         ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*ab[2, 3, 4, 5]^2*
        ab[2, 3, 9, 10]*ab[5, 6, 9, 10])/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]))], 
   w[0, wp[-zzb[3, 6, 8, 10]]]]/2 + 
 (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
    alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
     alog[(ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[3, 5, 8, 10])/
        (ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[(ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[3, 5, 8, 10])/
        (ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[3, 5, 8, 10])]/2 + 
     alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
         zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[((1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])*(1 - zzb[1, 3, 5, 8] - 
          zzb[3, 5, 8, 10]))/((1 - zz[3, 5, 8, 10] - zzb[1, 3, 5, 8])*
         (1 - zz[1, 3, 5, 8] - zzb[3, 5, 8, 10]))]/2 - 
     alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
     alog[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]]/2, 
    w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[u[2]*u[4]*u[5]], 
    log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
    alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
     alog[(ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[3, 5, 8, 10])/
        (ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[(ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[3, 5, 8, 10])/
        (ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[3, 5, 8, 10])]/2 + 
     alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
         zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[((1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])*(1 - zzb[1, 3, 5, 8] - 
          zzb[3, 5, 8, 10]))/((1 - zz[3, 5, 8, 10] - zzb[1, 3, 5, 8])*
         (1 - zz[1, 3, 5, 8] - zzb[3, 5, 8, 10]))]/2 - 
     alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
     alog[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]]/2, 
    w[0, wp[-1 + zz[1, 3, 5, 8]]]])/2 + 
 (-Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[(ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) - zz[3, 5, 8, 10])/
         (ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
      alog[(ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) - zz[3, 5, 8, 10])/
         (ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) - zzb[3, 5, 8, 10])]/2 + 
      alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
           (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
          zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
            ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
            ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 + 
      alog[((1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])*(1 - zzb[1, 3, 5, 8] - 
           zzb[3, 5, 8, 10]))/((1 - zz[3, 5, 8, 10] - zzb[1, 3, 5, 8])*
          (1 - zz[1, 3, 5, 8] - zzb[3, 5, 8, 10]))]/2 - 
      alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
      alog[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]]/2, 
     w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[u[2]*u[4]*u[5]], 
    log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
    alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
     alog[(ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[3, 5, 8, 10])/
        (ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[(ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[3, 5, 8, 10])/
        (ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[3, 5, 8, 10])]/2 + 
     alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
         zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 + 
     alog[((1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])*(1 - zzb[1, 3, 5, 8] - 
          zzb[3, 5, 8, 10]))/((1 - zz[3, 5, 8, 10] - zzb[1, 3, 5, 8])*
         (1 - zz[1, 3, 5, 8] - zzb[3, 5, 8, 10]))]/2 - 
     alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
     alog[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]]/2, 
    w[0, wp[-1 + zzb[1, 3, 5, 8]]]])/2 + 
 (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
    -alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 5, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 5, 8, 10])] + 
     alog[(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 5, 8, 10])/
       (ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 5, 8, 10])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]] + Tensor[log[u[2]*u[4]*u[5]], 
    log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
    -alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 5, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 5, 8, 10])] + 
     alog[(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 5, 8, 10])/
       (ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 5, 8, 10])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]])/2 + 
 (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
    alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])]/2 - 
     alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
         zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
     alog[((-zz[3, 6, 8, 10] + zzb[3, 5, 8, 10])*(zz[3, 5, 8, 10] - 
          zzb[3, 6, 8, 10]))/((zz[3, 5, 8, 10] - zz[3, 6, 8, 10])*
         (zzb[3, 5, 8, 10] - zzb[3, 6, 8, 10]))]/2, 
    w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[u[2]*u[4]*u[5]], 
    log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
    alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])]/2 - 
     alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
         zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
     alog[((-zz[3, 6, 8, 10] + zzb[3, 5, 8, 10])*(zz[3, 5, 8, 10] - 
          zzb[3, 6, 8, 10]))/((zz[3, 5, 8, 10] - zz[3, 6, 8, 10])*
         (zzb[3, 5, 8, 10] - zzb[3, 6, 8, 10]))]/2, 
    w[0, wp[-zzb[3, 6, 8, 10]]]])/2 + 
 (-Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])]/2 - 
      alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
           (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
          zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
            ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
            ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
      alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
      alog[((-zz[3, 6, 8, 10] + zzb[3, 5, 8, 10])*(zz[3, 5, 8, 10] - 
           zzb[3, 6, 8, 10]))/((zz[3, 5, 8, 10] - zz[3, 6, 8, 10])*
          (zzb[3, 5, 8, 10] - zzb[3, 6, 8, 10]))]/2, 
     w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[u[2]*u[4]*u[5]], 
    log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
    alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])]/2 - 
     alog[((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*ab[2, 3, 7, 8]) - 
         zz[3, 5, 8, 10])/((ab[5, cap1[{8, 7}, {6, 4}, {3, 2}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 - 
     alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
     alog[((-zz[3, 6, 8, 10] + zzb[3, 5, 8, 10])*(zz[3, 5, 8, 10] - 
          zzb[3, 6, 8, 10]))/((zz[3, 5, 8, 10] - zz[3, 6, 8, 10])*
         (zzb[3, 5, 8, 10] - zzb[3, 6, 8, 10]))]/2, 
    w[0, wp[-zz[3, 6, 8, 10]]]])/2 + 
 (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
    -1/2*alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] + 
     alog[(ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[3, 5, 8, 10])/
        (ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 + 
     alog[(ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[3, 5, 8, 10])/
        (ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[3, 5, 8, 10])]/2 + 
     alog[((1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])*(1 - zzb[1, 3, 5, 8] - 
          zzb[3, 5, 8, 10]))/((1 - zz[3, 5, 8, 10] - zzb[1, 3, 5, 8])*
         (1 - zz[1, 3, 5, 8] - zzb[3, 5, 8, 10]))]/2 - 
     alog[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]]/2 + 
     alog[((-zz[3, 6, 8, 10] + zzb[3, 5, 8, 10])*(zz[3, 5, 8, 10] - 
          zzb[3, 6, 8, 10]))/((zz[3, 5, 8, 10] - zz[3, 6, 8, 10])*
         (zzb[3, 5, 8, 10] - zzb[3, 6, 8, 10]))]/2, w[0, wm[Infinity]]] + 
   Tensor[log[u[2]*u[4]*u[5]], log[(1 - zz[3, 5, 8, 10])/
      (1 - zzb[3, 5, 8, 10])], 
    -1/2*alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] + 
     alog[(ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[3, 5, 8, 10])/
        (ab[7, 8, cap2[{1, 10, 9}, {5, 3, 2}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[3, 5, 8, 10])]/2 + 
     alog[(ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[3, 5, 8, 10])/
        (ab[2, 3, cap2[{6, 5, 4}, {10, 8, 7}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[3, 5, 8, 10])]/2 + 
     alog[((1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])*(1 - zzb[1, 3, 5, 8] - 
          zzb[3, 5, 8, 10]))/((1 - zz[3, 5, 8, 10] - zzb[1, 3, 5, 8])*
         (1 - zz[1, 3, 5, 8] - zzb[3, 5, 8, 10]))]/2 - 
     alog[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]]/2 + 
     alog[((-zz[3, 6, 8, 10] + zzb[3, 5, 8, 10])*(zz[3, 5, 8, 10] - 
          zzb[3, 6, 8, 10]))/((zz[3, 5, 8, 10] - zz[3, 6, 8, 10])*
         (zzb[3, 5, 8, 10] - zzb[3, 6, 8, 10]))]/2, w[0, wm[Infinity]]])/2 + 
 (-Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     eL[1] - eL[3] - 2*eL[5] - eL[6] + 2*eL[7] - eL[9] + eL[10] + 2*eL[12], 
     w[-1]] - Tensor[log[u[2]*u[4]*u[5]], 
    log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
    eL[1] - eL[3] - 2*eL[5] - eL[6] + 2*eL[7] - eL[9] + eL[10] + 2*eL[12], 
    w[-1]])/2 - Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
   -2*eL[2] + 2*eL[3] - 2*eL[10] - 2*eL[12], w[-1]]/2 + 
 Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
   log[(ab[4, 5, 6, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]^2*ab[5, 7, 8, 10]^2)/
     (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]^2*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[(u[2]*u[4])/v[1]], 
   log[1 - (u[2]*u[4])/v[1]], 
   alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
        (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
       zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
         ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 2, 3, 10]^2*
       ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^2*ab[5, 6, 7, 8]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10])], w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - 
 Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
   -alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 2, 3, 10]^2*
       ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
      (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^2*ab[5, 6, 7, 8]*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10])], w[0, wp[-zz[3, 6, 8, 10]]]]/2 + 
 Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
   -alog[(1 - (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[8, 7, 6, 5])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[8, 7, 3, 2]) - 
        zz[3, 6, 8, 10])/(1 - (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[8, 7, 6, 5])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[8, 7, 3, 2]) - zzb[3, 6, 8, 10])] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 5, 9, 10]^2*ab[4, 5, 6, 10]^2*ab[5, 6, 7, 8]*
       ab[7, 8, 9, 10])/(ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
       ab[1, 4, 5, 10]^2*ab[5, 6, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], w[0, wm[Infinity]]]/2 - 
 Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
   -2*eL[1] + 2*eL[2] + 2*eL[10] - 2*eL[11], w[-1]]/2 + 
 Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
   log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]^2*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)/
     (ab[4, 5, 6, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]^2*ab[5, 7, 8, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[(u[2]*u[4]*u[5])/v[1]], 
   log[1 - (u[2]*u[4]*u[5])/v[1]], 
   alog[((ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[4, 5, 7, 8])/
        (ab[10, cap1[{8, 7}, {5, 4}, {1, 9}]]*ab[2, 3, 7, 8]) - 
       zz[1, 3, 5, 8])/((ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[4, 5, 7, 8])/
        (ab[10, cap1[{8, 7}, {5, 4}, {1, 9}]]*ab[2, 3, 7, 8]) - 
       zzb[1, 3, 5, 8])] + log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 4, 5, 10]*
       ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
       ab[1, 5, 9, 10]^2*ab[1, 7, 8, 10]*ab[4, 5, 6, 10]^2*ab[4, 5, 7, 8]*
       ab[7, 8, 9, 10]^2)], w[0, wm[Infinity]]]/2 + 
 Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 4, 5, 10]*
       ab[4, 5, 7, 8]*ab[7, 8, 9, 10]^2)/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*ab[4, 5, 9, 10]^2*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 - 
 Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
   log[(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 4, 5, 10]^2*
      ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
     (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 7, 8, 10]^2*
      ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)], w[0, wp[-zz[3, 6, 8, 10]]]]/2 + 
 Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
   log[(ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 4, 5, 10]^2*
      ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
     (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 7, 8, 10]^2*
      ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)], w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - 
 Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   2*eL[1] - 2*eL[3] + 2*eL[11], w[-1]]/2 + 
 Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   log[(ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]^2*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]^2)/
     (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]^2*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], 
   log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   -alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
       ab[2, 3, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
       ab[1, 2, 3, 10]*ab[2, 3, 7, 8]*ab[7, 8, 9, 10]^2)], 
   w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 - 
 Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   -alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
        (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
       zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
         ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*
       ab[2, 3, 9, 10]*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*
       ab[1, 2, 3, 10]^2*ab[2, 3, 7, 8]*ab[7, 8, 9, 10])], 
   w[0, wp[-zz[3, 6, 8, 10]]]]/2 + 
 Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
        (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
       zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
         ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]*ab[2, 3, 9, 10]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wm[Infinity]]]/2 + 
 (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    -alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]] + Tensor[log[v[1]], 
    log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
    -alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]])/2 + 
 (-Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
     -eL[4] + eL[8], w[-1]] - Tensor[log[v[1]], 
    log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], -eL[4] + eL[8], w[-1]])/2 + 
 (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
      log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2)])/2, w[0, wm[Infinity]]] + 
   Tensor[log[v[1]], log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
    (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
      log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2)])/2, w[0, wm[Infinity]]])/2 + 
 (-Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
     -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
            (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
          zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
             ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
             ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
      alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
         (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])]/2 + 
      alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
         (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])]/2 + 
      log[(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[4, 5, 
           cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
          ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
          ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
          ab[7, 8, 9, 10]^2)]/2, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
   Tensor[log[v[1]], log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
    -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
        (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])]/2 + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
        (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])]/2 + 
     log[(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[4, 5, 
          cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 10, 
          cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*ab[7, 8, 9, 10]^2)]/
      2, w[0, wp[-1 + zzb[1, 3, 5, 8]]]])/2 + 
 (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/2 + 
     log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
          cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, 9, 10]^2)/
        (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
          cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)]/2, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
   Tensor[log[v[1]], log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/2 + 
     log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
          cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, 9, 10]^2)/
        (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
          cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)]/2, w[0, wp[-1 + zz[1, 3, 5, 8]]]])/2 - 
 Tensor[log[v[1]/(u[2]*u[4]*u[5])], log[1 - (u[2]*u[4]*u[5])/v[1]], 
   -alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
       ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]])/(ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*
       ab[1, 4, 5, 10]*ab[4, 5, 7, 8]*ab[7, 8, 9, 10]^2)], 
   w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/2 + 
 Tensor[log[v[1]/(u[2]*u[3]*u[4]*u[5])], log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
        (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
       zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
         ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 7, 8]*ab[7, 8, 9, 10])/(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*
       ab[1, 7, 8, 10]^2*ab[2, 3, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - 
 Tensor[log[v[1]/(u[2]*u[3]*u[4]*u[5])], log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
   alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
       zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
         ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    log[(ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 2, 3, 10]*
       ab[2, 3, 7, 8]*ab[7, 8, 9, 10]^2)/
      (ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*ab[2, 3, 9, 10]^2*
       ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])], 
   w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/2 - 
 Tensor[log[u[1]/(u[3]*v[2])], log[1 - (u[3]*v[2])/u[1]], 
   2*eL[2] - 2*eL[3] - 4*eL[5] - 2*eL[9] + 2*eL[10] + 2*eL[12], w[-1]]/2 + 
 Tensor[log[u[1]/(u[3]*v[2])], log[1 - (u[3]*v[2])/u[1]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]^2*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)/
     (ab[1, 5, 9, 10]^2*ab[5, 7, 8, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 + Tensor[log[u[1]/(u[3]*v[2])], 
   log[1 - (u[3]*v[2])/u[1]], 
   -alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(1 - (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[3, 2, 10, 9])/
        (ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*ab[3, 2, 8, 7]) - 
       zz[3, 6, 8, 10])/(1 - (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
         ab[3, 2, 10, 9])/(ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*
         ab[3, 2, 8, 7]) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 5, 9, 10]^2*ab[2, 3, 4, 5]^2*ab[4, 5, 6, 10]^2*ab[5, 6, 7, 8]*
       ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[1, 4, 5, 10]^2*ab[5, 6, 9, 10]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], w[0, wm[Infinity]]]/2 - 
 Tensor[log[u[1]/(u[3]*u[5]*v[2])], log[1 - (u[3]*u[5]*v[2])/u[1]], 
   2*eL[1] - 2*eL[2] - 2*eL[4] - 2*eL[6] - 2*eL[8] + 2*eL[10] - 2*eL[11], 
   w[-1]]/2 + Tensor[log[u[1]/(u[3]*u[5]*v[2])], 
   log[1 - (u[3]*u[5]*v[2])/u[1]], 
   alog[(-1 - (ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[1, 7, 8, 10])/
        (ab[5, cap1[{7, 8}, {10, 1}, {4, 6}]]*ab[2, 3, 7, 8]) + 
       zzb[1, 3, 5, 8])/(-1 - (ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
         ab[1, 7, 8, 10])/(ab[5, cap1[{7, 8}, {10, 1}, {4, 6}]]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])] + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*ab[1, 4, 5, 10]*
       ab[1, 5, 6, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
       ab[1, 5, 9, 10]^2*ab[1, 7, 8, 10]*ab[4, 5, 6, 10]^2*ab[4, 5, 7, 8]*
       ab[5, 6, 7, 8]^2)], w[0, wm[Infinity]]]/2 + 
 Tensor[log[u[1]/(u[3]*u[5]*v[2])], log[1 - (u[3]*u[5]*v[2])/u[1]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
         (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
       zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^2*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[4, 5, 7, 8])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
       ab[1, 4, 5, 10]*ab[1, 7, 8, 10]*ab[5, 6, 7, 8]^2)], 
   w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 + 
 Tensor[log[u[1]/(u[3]*u[5]*v[2])], log[1 - (u[3]*u[5]*v[2])/u[1]], 
   log[(ab[1, 5, 9, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]^2*ab[5, 7, 8, 10]^2)/
     (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]^2*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 - Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
   log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], -2*eL[1] + 2*eL[3] + 2*eL[4] + 
    4*eL[5] + 2*eL[6] + 2*eL[8] + 2*eL[9] - 4*eL[10] - 2*eL[12], w[-1]]/2 + 
 Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
   alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
         (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
       zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*ab[2, 3, 4, 5]*ab[2, 3, 7, 8]*
       ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8])], w[0, wp[-1 + zz[1, 3, 5, 8]]]]/2 + 
 Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
   -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] - 
    alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[2, 3, 9, 10])/
        (ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*ab[2, 3, 7, 8]) + 
       zzb[3, 6, 8, 10])/(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
         ab[2, 3, 9, 10])/(ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
       ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[2, 3, 4, 5]*ab[2, 3, 5, 6])], w[0, wm[Infinity]]]/2 + 
 Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]^2*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]^2)/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]^2*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/2 - Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
   log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
   alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
       zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
         ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*ab[2, 3, 4, 5]^2*
        ab[2, 3, 7, 8]*ab[5, 6, 7, 8])/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^2*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]))], w[0, wp[-zz[3, 6, 8, 10]]]]/2 - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
  -1/2*eL[1] + eL[2]/2 + eL[4]/4 + eL[6]/4 + eL[8]/4, w[-1]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)/
     (ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 7, 8, 10]^2)], w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
      (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]]/4 + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2))])/8, w[0, wm[Infinity]]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 4, 5, 10]^2*
        ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/8, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[u[5]], eL[4]/8 - eL[5]/4 + eL[8]/8 - eL[9]/8 + (3*eL[11])/8 + 
   (3*eL[12])/8, w[-1]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
  (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
     (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
  (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
  (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*
       ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
  eL[1]/4 - eL[2]/2 + eL[3]/4 - eL[4]/8 + eL[5]/4 - eL[6]/4 - eL[8]/8 + 
   eL[9]/8 - eL[10]/4 - eL[11]/4, w[-1]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[1, 4, 5, 10]^6*ab[1, 7, 8, 10]^2*
        ab[2, 3, 5, 6]^4*ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2))])/16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 7, 8, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^4*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^4*
       ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*
       ab[5, 6, 9, 10]^6)])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[10, cap1[{8, 7}, {6, 5}, 
         {3, 2}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/8, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[1]*v[1])/(u[2]*v[2])], -1/16*eL[4] - eL[5]/8 - eL[6]/8 - eL[8]/16 - 
   eL[9]/16 + eL[10]/4 - eL[11]/4, w[-1]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
  (4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]^4*
        ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (-4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
        ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^4*ab[4, 5, 9, 10]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
        ab[1, 7, 8, 10]^4*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
  w[0, wm[Infinity]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 - Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
       ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[1]*v[2])/(u[2]*v[1])], eL[1]/8 - eL[3]/8 - eL[4]/16 - eL[5]/8 - 
   eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 - eL[11]/16 + (3*eL[12])/16, 
  w[-1]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
        ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[2]*v[2])/(u[1]*v[1])], 
  (4*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    4*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]])])/32, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], -1/16*eL[4] - eL[5]/8 - 
   eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/4 - eL[11]/16 + (3*eL[12])/16, 
  w[-1]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^3*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]*
        ab[1, 4, 5, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*
        ab[2, 3, 9, 10]^3*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 7, 8, 10]*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[u[1]*u[2]*v[1]*v[2]], eL[4]/16 + eL[5]/8 + eL[8]/16 + eL[9]/16, 
  w[-1]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
  log[u[1]*u[2]*v[1]*v[2]], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], log[u[5]], 
  (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
       ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^3)])/8, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[10, cap1[{8, 7}, {6, 5}, 
         {3, 2}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/8, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*
       ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 5, 6, 10]^4*
       ab[4, 5, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[5, 7, 8, 10]^4*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^2*
       ab[7, 8, 9, 10]^2)])/8, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], log[(u[2]*v[1])/(u[1]*v[2])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
       ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], log[(u[2]*v[2])/(u[1]*v[1])], 
  (-2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/16, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
   16, w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[u[3]/u[4]], eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - 
   eL[10]/2 + eL[11]/4 - eL[12]/4, w[-1]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[3]/u[4]], 
  (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[3]/u[4]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[u[3]/u[4]], (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]^2*
        ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*
        ab[2, 3, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[4]/u[3]], 
  (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[1]*u[2])/(v[1]*v[2])], -1/16*eL[4] - eL[5]/8 - eL[6]/8 - eL[8]/16 - 
   eL[9]/16 + eL[10]/4 - eL[11]/4, w[-1]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]^4*
        ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (-4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
        ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^4*ab[4, 5, 9, 10]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
        ab[1, 7, 8, 10]^4*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
  w[0, wm[Infinity]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[1]*v[1])/(u[2]*v[2])], eL[1]/8 + eL[2]/8 - eL[3]/8 - eL[4]/16 - 
   eL[5]/8 + eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 + eL[12]/8, w[-1]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^6*
        ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^6*ab[4, 5, 9, 10]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^4)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^6*
        ab[1, 5, 6, 10]^4*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 4, 5]^6*ab[4, 5, 9, 10]^4*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 9, 10]^4)/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*
        ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[2, 3, 5, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 7, 8, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
        ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
  w[0, wm[Infinity]]] - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (-2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[7, 8, 9, 10]^2))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
  -1/16*eL[4] - eL[5]/8 - eL[8]/16 - eL[9]/16, w[-1]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, 
         cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
  w[0, wm[Infinity]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], eL[1]/8 - eL[2]/8 + eL[3]/8 - 
   eL[4]/16 + eL[5]/8 - eL[8]/16 + eL[9]/16 - eL[10]/8 - eL[12]/8, w[-1]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^4)/
       (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 9, 10]^4)/
       (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[2, 3, 5, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^2*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(v[1]*v[2])/(u[1]*u[2])], 
  (-4*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    4*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]^4*
        ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[u[4]/u[3]], (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]))])/16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[u[5]], 
  (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[u[5]], (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*
       ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
       ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
       ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
  (-2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[7, 8, 9, 10]^2))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[(u[2]*v[1])/(u[1]*v[2])], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
       ab[4, 5, 7, 8])/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2)])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
       ab[5, 6, 9, 10]^2)/(ab[1, 5, 6, 10]^2*ab[2, 3, 7, 8]^2*
       ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/16, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
      (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
   16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
      (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
   16, w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
        ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[u[1]*u[2]*v[1]*v[2]], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
      (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
   32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
  log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
      (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
   32, w[0, wp[-zz[3, 6, 8, 10]]]] + 
 (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]] + Tensor[log[v[2]], 
    log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]])/2 + 
 (-Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
     eL[9], w[-1]] - Tensor[log[v[2]], log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
    eL[9], w[-1]])/2 + 
 (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
    (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[1, 2, 3, 10]^2*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/2, 
    w[0, wm[Infinity]]] + Tensor[log[v[2]], 
    log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
    (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[1, 2, 3, 10]^2*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/2, 
    w[0, wm[Infinity]]])/2 + 
 (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])]/2 + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])]/2 - 
     alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[-((ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
         (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
          ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]))]/2, 
    w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[v[2]], 
    log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])]/2 + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])]/2 - 
     alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[-((ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
         (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
          ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]))]/2, 
    w[0, wp[-zzb[3, 6, 8, 10]]]])/2 + 
 (-Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
         (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])]/2 + 
      alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
         (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])]/2 - 
      alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
      log[-((ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
           ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
          (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
           ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))]/2, 
     w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[v[2]], 
    log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
        (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])]/2 + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
        (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])]/2 - 
     alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
          ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
         (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))]/2, 
    w[0, wp[-zz[3, 6, 8, 10]]]])/2 + 
 Tensor[log[(u[3]*v[2])/u[1]], log[1 - (u[3]*v[2])/u[1]], 
   -alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    log[-((ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[2, 3, 4, 5]^2*
        ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 4, 5, 10]^2*ab[5, 6, 7, 8]*
        ab[7, 8, 9, 10]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]))], w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - 
 Tensor[log[(u[3]*v[2])/u[1]], log[1 - (u[3]*v[2])/u[1]], 
   alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
       zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
         ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    log[-((ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[2, 3, 4, 5]^2*
        ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 4, 5, 10]^2*ab[5, 6, 7, 8]*
        ab[7, 8, 9, 10]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]))], w[0, wp[-zz[3, 6, 8, 10]]]]/2 + 
 (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])]/2 - 
     alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
          (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
         zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
           ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
          zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
         (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))]/2 - 
     alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
   Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
      (1 - zzb[1, 3, 6, 8])], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])]/2 - 
     alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
          (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
         zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
           ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
          zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
         (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))]/2 - 
     alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], w[0, wp[-1 + zz[1, 3, 5, 8]]]])/
  2 + (-Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])]/2 - 
      alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
           (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
          zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
            ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
            ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 + 
      alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
           zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
          (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))]/2 - 
      alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
   Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
      (1 - zzb[1, 3, 6, 8])], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])]/2 - 
     alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
          (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
         zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
           ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 + 
     alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
          zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
         (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))]/2 - 
     alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], w[0, wp[-1 + zzb[1, 3, 5, 8]]]])/
  2 + (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 6, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 6, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 6, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 6, 8])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]] + Tensor[log[u[3]*u[5]*v[2]], 
    log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 6, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 6, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 6, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 6, 8])], 
    w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]]])/2 + 
 (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])/
        (ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[1, 3, 6, 8])/
        (ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[1, 3, 6, 8])]/2 + 
     alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
          zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
         (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))]/2 + 
     alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]]/2 - 
     alog[((1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])*(1 - zzb[1, 3, 6, 8] - 
          zzb[3, 6, 8, 10]))/((1 - zz[3, 6, 8, 10] - zzb[1, 3, 6, 8])*
         (1 - zz[1, 3, 6, 8] - zzb[3, 6, 8, 10]))]/2, w[0, wm[Infinity]]] + 
   Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
      (1 - zzb[1, 3, 6, 8])], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])/
        (ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[1, 3, 6, 8])/
        (ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[1, 3, 6, 8])]/2 + 
     alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
          zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
         (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))]/2 + 
     alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]]/2 - 
     alog[((1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])*(1 - zzb[1, 3, 6, 8] - 
          zzb[3, 6, 8, 10]))/((1 - zz[3, 6, 8, 10] - zzb[1, 3, 6, 8])*
         (1 - zz[1, 3, 6, 8] - zzb[3, 6, 8, 10]))]/2, w[0, wm[Infinity]]])/
  2 + (-Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])/
         (ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
      alog[(ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) - zz[1, 3, 6, 8])/
         (ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) - zzb[1, 3, 6, 8])]/2 + 
      alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
           (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
          zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
            ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
            ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
      alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] + 
      alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]]/2 - 
      alog[((1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])*(1 - zzb[1, 3, 6, 8] - 
           zzb[3, 6, 8, 10]))/((1 - zz[3, 6, 8, 10] - zzb[1, 3, 6, 8])*
          (1 - zz[1, 3, 6, 8] - zzb[3, 6, 8, 10]))]/2, 
     w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[u[3]*u[5]*v[2]], 
    log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
     alog[(ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])/
        (ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[1, 3, 6, 8])/
        (ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[1, 3, 6, 8])]/2 + 
     alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
          (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
         zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
           ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] + 
     alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]]/2 - 
     alog[((1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])*(1 - zzb[1, 3, 6, 8] - 
          zzb[3, 6, 8, 10]))/((1 - zz[3, 6, 8, 10] - zzb[1, 3, 6, 8])*
         (1 - zz[1, 3, 6, 8] - zzb[3, 6, 8, 10]))]/2, 
    w[0, wp[-zz[3, 6, 8, 10]]]])/2 + 
 (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
     alog[(ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])/
        (ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[1, 3, 6, 8])/
        (ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[1, 3, 6, 8])]/2 + 
     alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
          (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
         zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
           ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] + 
     alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]]/2 + 
     alog[((1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])*(1 - zzb[1, 3, 6, 8] - 
          zzb[3, 6, 8, 10]))/((1 - zz[3, 6, 8, 10] - zzb[1, 3, 6, 8])*
         (1 - zz[1, 3, 6, 8] - zzb[3, 6, 8, 10]))]/2, 
    w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[u[3]*u[5]*v[2]], 
    log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
    alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
     alog[(ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])/
        (ab[2, 3, cap2[{9, 10, 1}, {5, 7, 8}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[(ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zz[1, 3, 6, 8])/
        (ab[7, 8, cap2[{4, 5, 6}, {10, 2, 3}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) - zzb[1, 3, 6, 8])]/2 + 
     alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[10, 1, 2, 3])/
          (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*ab[2, 3, 7, 8]) - 
         zz[1, 3, 6, 8])/((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
           ab[10, 1, 2, 3])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
           ab[2, 3, 7, 8]) - zzb[1, 3, 6, 8])]/2 - 
     alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] + 
     alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]]/2 + 
     alog[((1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])*(1 - zzb[1, 3, 6, 8] - 
          zzb[3, 6, 8, 10]))/((1 - zz[3, 6, 8, 10] - zzb[1, 3, 6, 8])*
         (1 - zz[1, 3, 6, 8] - zzb[3, 6, 8, 10]))]/2, 
    w[0, wp[-zzb[3, 6, 8, 10]]]])/2 + 
 (-Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     eL[1] + eL[3] - eL[4] - eL[6] - eL[8] + eL[10] - eL[11] + eL[12] + 
      2*eL[13], w[-1]] - Tensor[log[u[3]*u[5]*v[2]], 
    log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
    eL[1] + eL[3] - eL[4] - eL[6] - eL[8] + eL[10] - eL[11] + eL[12] + 
     2*eL[13], w[-1]])/2 - Tensor[log[(u[3]*u[5]*v[2])/u[1]], 
   log[1 - (u[3]*u[5]*v[2])/u[1]], 
   -alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
         (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
       zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*ab[1, 4, 5, 10]*
       ab[1, 7, 8, 10]*ab[5, 6, 7, 8]^2)/
      (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^2*
       ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
       ab[4, 5, 7, 8])], w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/2 - 
 Tensor[log[(u[3]*u[5]*v[2])/u[1]], log[1 - (u[3]*u[5]*v[2])/u[1]], 
   log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*ab[1, 4, 5, 10]^2*
      ab[1, 7, 8, 10]^2*ab[5, 6, 7, 8]^2)/
     (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 5, 6, 10]^2*
      ab[4, 5, 7, 8]^2*ab[5, 7, 8, 10]^2)], w[0, wp[-zz[3, 6, 8, 10]]]]/2 + 
 Tensor[log[(u[3]*u[5]*v[2])/u[1]], log[1 - (u[3]*u[5]*v[2])/u[1]], 
   log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*ab[1, 4, 5, 10]^2*
      ab[1, 7, 8, 10]^2*ab[5, 6, 7, 8]^2)/
     (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 5, 6, 10]^2*
      ab[4, 5, 7, 8]^2*ab[5, 7, 8, 10]^2)], w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - 
 Tensor[log[(u[3]*u[4]*u[5]*v[2])/u[1]], log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
   alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
         (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
       zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
       ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
       ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^
        2*ab[2, 3, 4, 5]*ab[2, 3, 7, 8]*ab[5, 6, 7, 8]^2)], 
   w[0, wp[-1 + zzb[1, 3, 5, 8]]]]/2 + 
 Tensor[log[(u[3]*u[4]*u[5]*v[2])/u[1]], log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
   alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
       zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
         ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[2, 3, 5, 6]*
        ab[4, 5, 7, 8]^2*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]*ab[5, 6, 7, 8]))], 
   w[0, wp[-zzb[3, 6, 8, 10]]]]/2 - Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[u[3]/u[4]], -1/4*eL[1] + eL[3]/4 + eL[4]/8 + eL[5]/4 + eL[6]/4 + 
   eL[8]/8 + eL[9]/8 - eL[10]/4 + eL[11]/8 - (3*eL[12])/8, w[-1]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[3]/u[4]], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[3]/u[4]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[u[3]/u[4]], (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3))])/16, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
  eL[4]/8 - eL[5]/4 + eL[8]/8 - eL[9]/8 + (3*eL[11])/8 + (3*eL[12])/8, 
  w[-1]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
  (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
     (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
  (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/16, w[0, wm[Infinity]]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
  (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
  eL[1]/8 - eL[3]/8 - eL[4]/16 - eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + 
   eL[10]/8 - eL[11]/16 + (3*eL[12])/16, w[-1]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
        ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
        ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[1])/(u[2]*v[2])], 
  -1/16*eL[4] - eL[5]/8 - eL[8]/16 - eL[9]/16, w[-1]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[1])/(u[2]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[1])/(u[2]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, 
         cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
  w[0, wm[Infinity]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 - Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], eL[11]/8 - eL[12]/8, w[-1]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
       ab[4, 5, 7, 8])/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2)])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
       ab[5, 6, 7, 8])/(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]*ab[7, 8, 9, 10])])/16, w[0, wm[Infinity]]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
       ab[5, 6, 9, 10]^2)/(ab[1, 5, 6, 10]^2*ab[2, 3, 7, 8]^2*
       ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/16, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], eL[11]/8 + eL[12]/8, w[-1]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
   16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
   16, w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/16, 
  w[0, wm[Infinity]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
       ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[u[1]*u[2]*v[1]*v[2]], eL[11]/16 + eL[12]/16, w[-1]] + 
 Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
   32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[u[1]*u[2]*v[1]*v[2]], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
   32, w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[u[1]*u[2]*v[1]*v[2]], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/32, 
  w[0, wm[Infinity]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
  log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
       ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
  (4*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    4*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]])])/32, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  (-2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/16, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] + Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^4*
       ab[1, 5, 6, 10]^4*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^6*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*
       ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^4*
       ab[1, 5, 6, 10]^4*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^6*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[7, 8, 9, 10]^6*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*
       ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] + Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^4*
       ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^4*
       ab[5, 6, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] + Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (-4*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    4*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/32, w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/16, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[3]/u[4]], 
  -1/8*eL[11] - eL[12]/8, w[-1]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[3]/u[4]], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
      (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
   16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[3]/u[4]], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*
       ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*
       ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)])/16, 
  w[0, wm[Infinity]]] - Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[u[4]/u[3]], (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
   16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
  -1/4*eL[1] + eL[3]/4 + eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - 
   eL[10]/4 - eL[11]/8 - eL[12]/8, w[-1]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]))])/16, w[0, wm[Infinity]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*ab[7, 8, 9, 10]^3)/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[10, cap1[{7, 8}, {2, 3}, 
         {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*ab[7, 8, 9, 10]^3)/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[10, cap1[{8, 7}, {6, 5}, 
         {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*u[2])/(v[1]*v[2])], -1/16*eL[4] - eL[5]/8 - eL[6]/8 - eL[8]/16 - 
   eL[9]/16 + eL[10]/4 - eL[11]/16 + (3*eL[12])/16, w[-1]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^3*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]*
        ab[1, 4, 5, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*
        ab[2, 3, 9, 10]^3*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[1, 7, 8, 10]*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
  (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
   16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[1])/(u[2]*v[2])], eL[1]/8 - eL[2]/8 + eL[3]/8 - eL[4]/16 + 
   eL[5]/8 - eL[8]/16 + eL[9]/16 - eL[10]/8 - eL[12]/8, w[-1]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^4)/
       (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 9, 10]^4)/
       (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[2, 3, 5, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^2*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[1])/(u[2]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
      (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
   16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
      (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
   16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], eL[11]/8 + eL[12]/8, w[-1]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
   16, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
   16, w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/16, 
  w[0, wm[Infinity]]] + Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^4*
       ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^4*
       ab[5, 6, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
      (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], -1/8*eL[1] + eL[2]/8 + 
   eL[3]/8 + eL[4]/16 + eL[5]/8 + eL[6]/8 + eL[8]/16 + eL[9]/16 - eL[10]/8 - 
   eL[11]/8, w[-1]] + Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
        ab[2, 3, 4, 5]^4*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[1, 7, 8, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^4*ab[2, 3, 5, 10]^4*
        ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^4*
        ab[2, 3, 4, 5]^4*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
        ab[1, 7, 8, 10]^2*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 5, 6]^4*ab[2, 3, 5, 10]^4*
        ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[2, 3, 9, 10]^2*
        ab[4, 5, 7, 8]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]))])/32, w[0, wm[Infinity]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
      ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 10]^2*
      ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
     (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
      ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
      ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
      ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
      ab[5, 7, 8, 10]^2)], w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
      (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]]/16 + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^4*
       ab[7, 8, 9, 10]^4)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*
       ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 7, 8, 10]^4*
       ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^4*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/32, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^4*
       ab[7, 8, 9, 10]^4)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*
       ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 7, 8, 10]^4*
       ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
       ab[5, 7, 8, 10]^4*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])])/32, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^3*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*
        ab[7, 8, 9, 10]^2))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  eL[1]/8 - eL[3]/8 - eL[4]/16 - eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + 
   eL[10]/8 + eL[11]/16 + eL[12]/16, w[-1]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/32, w[0, wm[Infinity]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/32, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/32, w[0, wp[-zz[3, 6, 8, 10]]]] + 
 Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
      (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
   16, w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[u[4]/u[3]], 
  (-alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 4, 5, 10]^2*
        ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[10, cap1[{3, 2}, {8, 7}, 
          {5, 4}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]]*ab[4, 5, 9, 10]^2*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/8, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[u[5]], (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
        ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[u[5]], (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
  (-4*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    4*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]^4*
        ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
        ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
       ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(u[2]*v[2])/(u[1]*v[1])], 
  (-4*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    4*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/32, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
        ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^3*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*
        ab[7, 8, 9, 10]^2))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(v[1]*v[2])/(u[1]*u[2])], 
  (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^4*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])/(ab[1, 4, 5, 10]^6*ab[1, 7, 8, 10]^2*
        ab[2, 3, 5, 6]^4*ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*
        ab[7, 8, 9, 10]^2))])/16, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(v[1]*v[2])/(u[1]*u[2])], 
  (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^4*
       ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*
       ab[5, 6, 9, 10]^6)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[u[1]*u[2]*v[1]*v[2]], 
  (2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[u[1]*u[2]*v[1]*v[2]], 
  (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
  log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[10, cap1[{7, 8}, {2, 3}, 
         {5, 6}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/8, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
  eL[1]/4 - eL[3]/4 - eL[4]/8 - eL[5]/4 - eL[6]/4 - eL[8]/8 - eL[9]/8 + 
   eL[10]/4 + eL[11]/8 + eL[12]/8, w[-1]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[u[5]], (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[u[5]], (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/8 + Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/16, w[0, wm[Infinity]]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/16, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
  eL[4]/16 + eL[5]/8 + eL[8]/16 + eL[9]/16, w[-1]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[7, 8, 9, 10]^2))])/32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[1]*u[2])/(v[1]*v[2])], 
  (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2))])/32, w[0, wm[Infinity]]] - 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
  (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
      (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/32, 
  w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
      (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
   32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[2]*v[1])/(u[1]*v[2])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
      (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
   32, w[0, wp[-zz[3, 6, 8, 10]]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[1]*v[2])/(u[2]*v[1])], eL[11]/16 + eL[12]/16, w[-1]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
   32, w[0, wp[-1 + zz[1, 3, 5, 8]]]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
      (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
   32, w[0, wp[-zzb[3, 6, 8, 10]]]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[1]*v[2])/(u[2]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
       ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/32, 
  w[0, wm[Infinity]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], eL[1]/8 - eL[3]/8 - eL[4]/16 - 
   eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 + eL[11]/16 + 
   eL[12]/16, w[-1]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zz[1, 3, 5, 8]]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
    alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
  w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
      ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
       cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
      ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
       cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
       cap[{9, 10}, {4, 5, 6}]])], 
   w[0, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8])]]]/16 + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
    alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
      (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
    alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
      (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]))])/32, w[0, wm[Infinity]]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/32, w[0, wp[-zzb[3, 6, 8, 10]]]] - 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
    alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
      (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
    alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
      (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
       ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
        cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
        cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
       ab[7, 8, 9, 10]^3)])/32, w[0, wp[-zz[3, 6, 8, 10]]]] - 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(v[1]*v[2])/(u[1]*u[2])], 
  (2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
      (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
    alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
      (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
    log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 7, 8]^2))])/32, w[0, wp[-1 + zzb[1, 3, 5, 8]]]] + 
 Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(v[1]*v[2])/(u[1]*u[2])], 
  (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/32, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], log[u[5]], 
  (-3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
    3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, 9, 10]^3)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*
       ab[5, 6, 7, 8]^3*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/8, w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], log[(u[1]*v[2])/(u[2]*v[1])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
       ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
       ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
       ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]])])/16, w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], log[(u[2]*v[2])/(u[1]*v[1])], 
  (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
    alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
    2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^4*
       ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/16, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
  (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
    alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
    log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
      (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
   16, w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], log[(v[1]*v[2])/(u[1]*u[2])], 
  (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
      (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[10, cap1[{7, 8}, {2, 3}, 
         {5, 6}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/8, 
  w[0, wp[-zzb[3, 6, 8, 10]]]] + 
 Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
  (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
      (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
    alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
      (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
       ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*
       ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 5, 6, 10]^4*
       ab[4, 5, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^4*
       ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
      (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
       ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^2*
       ab[7, 8, 9, 10]^2)])/8, w[0, wp[-zzb[3, 6, 8, 10]]]];


==> anc/doublebox_soft <==

(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(*   Ancillary file to "Symbology for elliptic polylogarithms and the    *)
(*   symbol prime" by Matthias Wilhelm and Chi Zhang, arXiv:2206.xxxxx.  *)           
(*                                                                       *)
(*   This file contains the function and the symbol of the 9-point       *) 
(*   double-box integral, which we denote by dbSoftFunction and          *)
(*   dbSoftSymbol. uvdef provides the replacement rules for the          *)
(*   4 cross-ratios. log[k] and alog[k] denote rational letters and      *)
(*   algebraic letters (in terms of momentum twistors) respectively.     *)                                                  
(*                                                                       *)        
(*   -----------------------------------------------------------------   *)  
(*   Notation for momentum twistors and algebraic letters :              *)
(*   ab[i,j,k,l] : Plucker coordinate                                    *)
(*   ab[a,b,c,cap[{d,e},{f,g,h}]] := ab[a,b,c,d] ab[e,f,g,h] -           *)
(*                                             ab[a,b,c,e] ab[d,f,g,h],  *)
(*   ab[a,cap1[{b,c},{d,e},{f,g}]] := ab[a,b,d,e] ab[a,c,f,g] -          *)
(*                                             ab[a,b,f,g] ab[a,c,d,e],  *)
(*   ab[a,b,cap2[{r,s,t},{u,v,w}]] := ab[a,b,s,t] ab[r,u,v,w] -          *)
(*                  ab[a,b,r,t] ab[s,u,v,w]  + ab[a,b,r,s] ab[t,u,v,w],  *)          
(*   zz[a,b,c,d]zzb[a,b,c,d] :=  ab[a-1,a,b-1,b] ab[c-1,c,d-1,d]         *)
(*                                 /(ab[a-1,a,c-1,c]ab[b-1,b,d-1,d])     *)     
(*   (1-zz[a,b,c,d])(1-zzb[a,b,c,d]) :=  ab[a-1,a,d-1,d] ab[b-1,b,c-1,c] *)
(*                                 /(ab[a-1,a,c-1,c]ab[b-1,b,d-1,d])     *)                                                                 (*                                                                       *)                                       
(*************************************************************************)



uvdef= {u1-> ab[4,5,7,8]ab[9,1,2,3]/(ab[2,3,7,8]ab[9,1,4,5]), u2->ab[2,3,5,6]ab[7,8,9,1]/(ab[2,3,7,8]ab[5,6,9,1]),
v1 ->ab[2,3,4,5]ab[7,8,9,1]/(ab[2,3,7,8]ab[9,1,4,5]), v2->ab[5,6,7,8]ab[9,1,2,3]/(ab[2,3,7,8]ab[9,1,5,6]),
r->-(1 - u1 + u2 + sqrt[(1 - u1 - u2)^2 - 4 v1 v2 ]) / 2, rb->-(1 - u1 + u2 - sqrt[(1 - u1 - u2)^2 - 4 v1 v2 ]) / 2};


dbSoftFunction = (G[{0, -(u1/(1 + r - u1))}, 1]*G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1] - 
  G[{0, -(u1/(1 + rb - u1))}, 1]*G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1] + 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1] - G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, (u1*u2)/(u1*u2 - v1*v2)}, 1]*
   G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  3*G[{0, 0, 0, -(u1/(1 + r - u1))}, 1] - 
  3*G[{0, 0, 0, -(u1/(1 + rb - u1))}, 1] - 
  2*G[{0, 0, 1, -(u1/(1 + r - u1))}, 1] + 
  2*G[{0, 0, 1, -(u1/(1 + rb - u1))}, 1] - 
  2*G[{0, 0, -(u1/(1 + r - u1)), 1}, 1] + 
  2*G[{0, 0, -(u1/(1 + rb - u1)), 1}, 1] - 
  2*G[{0, 0, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] + 
  2*G[{0, 0, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, 0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, 0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, 0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, 0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, 0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, 0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, 0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, 0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  2*G[{0, 1, 0, -(u1/(1 + r - u1))}, 1] + 
  2*G[{0, 1, 0, -(u1/(1 + rb - u1))}, 1] + G[{0, 1, 1, -(u1/(1 + r - u1))}, 
   1] - G[{0, 1, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{0, 1, -(u1/(1 + r - u1)), 1}, 1] - G[{0, 1, -(u1/(1 + rb - u1)), 1}, 
   1] + G[{0, 1, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] - 
  G[{0, 1, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, -(u1/(1 + r - u1)), 1, 1}, 1] - G[{0, -(u1/(1 + rb - u1)), 1, 1}, 
   1] + G[{0, u1/(-1 + u1 + u2), 1, -(u1/(1 + r - u1))}, 1] - 
  G[{0, u1/(-1 + u1 + u2), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{0, u1/(-1 + u1 + u2), -(u1/(1 + r - u1)), 1}, 1] - 
  G[{0, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1)), 1}, 1] + 
  2*G[{0, u1/(u1 - v2), 0, -(u1/(1 + r - u1))}, 1] - 
  2*G[{0, u1/(u1 - v2), 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{0, u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), -(u1/(1 + r - u1))}, 
   1] - G[{0, u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{0, u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{0, u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 
    -(u1/(1 + r - u1))}, 1] + G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 
    -(u1/(1 + rb - u1))}, 1] - G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 
   1] - G[{0, u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
    -(u1/(1 + rb - u1))}, 1] + G[{0, u1/(u1 - zz[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{0, u1/(u1 - zz[1, 3, 6, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    0, -(u1/(1 + r - u1))}, 1] + 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 
   1] - G[{0, u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
    -(u1/(1 + rb - u1))}, 1] + G[{0, u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{0, u1/(u1 - zzb[1, 3, 6, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{0, u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - 2*G[{u1/(-1 + u1), 0, 0, -(u1/(1 + r - u1))}, 
    1] + 2*G[{u1/(-1 + u1), 0, 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), 0, 1, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), 0, 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), 0, -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), 0, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), 0, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), 0, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] - 
  2*G[{u1/(-1 + u1), 1, 0, -(u1/(1 + r - u1))}, 1] + 
  2*G[{u1/(-1 + u1), 1, 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), 1, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), 1, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(-1 + u1), 0, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(-1 + u1), 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 
   1] + G[{u1/(-1 + u1), u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(-1 + u1), u1/(-1 + u1), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(-1 + u1), u1/(-1 + u1), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(-1 + u1), u1/(-1 + u1), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(-1 + u1), u1/(-1 + u1), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), 1, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + r - u1)), 1}, 1] - 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 
    1}, 1] - G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), 0, 0, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), 0, 0, -(u1/(1 + rb - u1))}, 1] + 
  2*G[{u1/(u1 - v2), 0, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] - 
  2*G[{u1/(u1 - v2), 0, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), 0, (u1*(-u2 + v1))/(v1*(u1 - v2)), -(u1/(1 + r - u1))}, 
   1] - G[{u1/(u1 - v2), 0, (u1*(-u2 + v1))/(v1*(u1 - v2)), 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), 0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), 0, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - 
  2*G[{u1/(u1 - v2), 0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  2*G[{u1/(u1 - v2), 0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), 0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), 0, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - 
  2*G[{u1/(u1 - v2), 0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] + 
  2*G[{u1/(u1 - v2), 0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), 1, 0, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), 1, 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), 1, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), 1, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - v2), 1, u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - v2), 1, u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), 1, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), 1, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - v2), 1, u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - v2), 1, u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - 
  4*G[{u1/(u1 - v2), u1/(u1 - v2), 0, -(u1/(1 + r - u1))}, 1] + 
  4*G[{u1/(u1 - v2), u1/(u1 - v2), 0, -(u1/(1 + rb - u1))}, 1] - 
  2*G[{u1/(u1 - v2), u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
     -(u1/(1 + r - u1))}, 1] + 
  2*G[{u1/(u1 - v2), u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
     -(u1/(1 + rb - u1))}, 1] + 
  2*G[{u1/(u1 - v2), u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1] - 
  2*G[{u1/(u1 - v2), u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1] + 
  2*G[{u1/(u1 - v2), u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1] - 
  2*G[{u1/(u1 - v2), u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 0, -(u1/(1 + r - u1))}, 
   1] - G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 0, 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 0, 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 0, 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 0, -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1, 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1, 1}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, 1, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1)), 1}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 0, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 1, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 
   1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 1, u1/(-1 + u1 + u2), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 1, 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1, 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1, 1}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 1, -(u1/(1 + r - u1))}, 
   1] + G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 1, 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(-1 + u1 + u2), -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1)), 1}, 
   1] - G[{u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), 
    1}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{u1/(u1 - zz[1, 3, 6, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), 
    1}, 1] - G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1)), 1}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    0, 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 0, -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 0, -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1))}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1, 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1, 1}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zz[1, 3, 5, 8]/
     (-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
     (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, 1, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1)), 1}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 0, -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 0, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 1, -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 
   1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, u1/(-1 + u1 + u2), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + rb - u1))}, 1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1, 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1, 1}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 1, -(u1/(1 + r - u1))}, 
   1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 1, 
    -(u1/(1 + rb - u1))}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(-1 + u1 + u2), -(u1/(1 + r - u1)), 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1)), 1}, 
   1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    1, -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), 
    1}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
    -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + rb - u1))}, 1] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] + G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 1, 
    -(u1/(1 + r - u1))}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
    -(u1/(1 + r - u1)), 1}, 1] - G[{u1/(u1 - zzb[1, 3, 6, 8]), 
    u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1] - 
  G[{0, 0, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{0, 0, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{0, 1, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{0, 1, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{0, -(u1/(1 + r - u1)), 1}, 1]*log[u2^(-1)] - 
  G[{0, -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{0, -(u1/(1 + rb - u1)), 1}, 1]*log[u2^(-1)] + 
  G[{0, -(u1/(1 + rb - u1)), -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1]*
   log[u2^(-1)] - G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[u2^(-1)] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1)), -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), 1}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)] - G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[u2^(-1)] - G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 
    1]*log[u2^(-1)] + G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1]*
   log[u2^(-1)] - G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[u2^(-1)] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1)), -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), 1}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)] - G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[u2^(-1)] - G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)] - 
  (G[{0, -(u1/(1 + r - u1))}, 1]*log[u2^(-1)]^2)/2 + 
  (G[{0, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)]^2)/2 - 
  (G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
    log[u2^(-1)]^2)/2 + 
  (G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[u2^(-1)]^2)/2 + (G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
    log[u2^(-1)]^2)/2 - (G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 
     1]*log[u2^(-1)]^2)/2 - 
  (G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
    log[u2^(-1)]^2)/2 + 
  (G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[u2^(-1)]^2)/2 + (G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 
     1]*log[u2^(-1)]^2)/2 - 
  (G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)]^2)/2 + 
  3*G[{0, 0, -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  3*G[{0, 0, -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{0, -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{0, -(u1/(1 + rb - u1)), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{0, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{0, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(-1 + u1), 0, -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(-1 + u1), 0, -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 
    1]*log[v1^(-1)] + G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[v1^(-1)] - G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[v1^(-1)] - G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zz[1, 3, 5, 8]/
      (-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zz[1, 3, 5, 8]/
      (-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
      (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
      (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  2*G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  2*G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*
   log[v1^(-1)] + G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1]*
   log[v1^(-1)] - G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1)), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zz[1, 3, 5, 8]/
      (-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zz[1, 3, 5, 8]/
      (-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
      (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), zzb[1, 3, 5, 8]/
      (-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  2*G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] + 
  2*G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*
   log[v1^(-1)] + G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1]*
   log[v1^(-1)] - G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1^(-1)] + G[{0, -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)]*log[v1^(-1)] - G[{0, -(u1/(1 + rb - u1))}, 1]*log[u2^(-1)]*
   log[v1^(-1)] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[u2^(-1)]*log[v1^(-1)] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
   log[u2^(-1)]*log[v1^(-1)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)]*
   log[v1^(-1)] + G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
   log[u2^(-1)]*log[v1^(-1)] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
   log[u2^(-1)]*log[v1^(-1)] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
   log[u2^(-1)]*log[v1^(-1)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[u2^(-1)]*
   log[v1^(-1)] + G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
   log[u2^(-1)]*log[v1^(-1)] + G[{0, 0, -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{0, 0, -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{0, 1, -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{0, 1, -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{0, -(u1/(1 + r - u1)), 1}, 1]*log[v1/u2] + 
  G[{0, -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{0, -(u1/(1 + rb - u1)), 1}, 1]*log[v1/u2] - 
  G[{0, -(u1/(1 + rb - u1)), -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, -(u1/(1 + r - u1))}, 1]*
   log[v1/u2] - G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 0, 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1]*
   log[v1/u2] - G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 1, 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1]*
   log[v1/u2] + G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1)), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[v1/u2] - G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), 1}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*
   log[v1/u2] + G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[v1/u2] + G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 
    1]*log[v1/u2] - G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, -(u1/(1 + r - u1))}, 1]*
   log[v1/u2] - G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 0, 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, -(u1/(1 + r - u1))}, 1]*
   log[v1/u2] - G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 1, 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1)), 1}, 1]*
   log[v1/u2] + G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[v1/u2] - G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1)), -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + r - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 1, -(u1/(1 + rb - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), 1}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1)), -(u1/(1 + r - u1))}, 1]*
   log[v1/u2] + G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 1}, 1]*
   log[v1/u2] + G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1)), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[v1/u2] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[v1/u2] + 
  (G[{0, -(u1/(1 + r - u1))}, 1]*log[v1/u2]^2)/2 - 
  (G[{0, -(u1/(1 + rb - u1))}, 1]*log[v1/u2]^2)/2 + 
  (G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
    log[v1/u2]^2)/2 - 
  (G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[v1/u2]^2)/2 - (G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
    log[v1/u2]^2)/2 + (G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[v1/u2]^2)/2 + 
  (G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
    log[v1/u2]^2)/2 - 
  (G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[v1/u2]^2)/2 - (G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
    log[v1/u2]^2)/2 + (G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[v1/u2]^2)/2 - G[{0, u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{0, u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - G[{0, (u1*(-u2 + v1))/(v1*(u1 - v2)), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{0, (u1*(-u2 + v1))/(v1*(u1 - v2)), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - 
  G[{0, u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - 
  G[{0, u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{u1/(-1 + u1), 0, -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - G[{u1/(-1 + u1), 0, -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{u1/(-1 + u1), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 
    1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(-1 + u1), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - G[{u1/(-1 + u1), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(-1 + u1), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - G[{u1/(-1 + u1), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  2*G[{u1/(u1 - v2), 0, -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  2*G[{u1/(u1 - v2), 0, -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] - G[{u1/(u1 - v2), (u1*(-u2 + v1))/(v1*(u1 - v2)), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{u1/(u1 - v2), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{u1/(u1 - v2), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), 0, -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), 0, 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{(u1*(-u2 + v1))/(v1*(u1 - v2)), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 
    1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zz[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + r - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), 0, -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(-1 + u1 + u2), -(u1/(1 + rb - u1))}, 1]*
   log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zz[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)] + 
  G[{u1/(u1 - zzb[1, 3, 6, 8]), u1/(u1 - zzb[1, 3, 6, 8]), 
     -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)] - 
  (G[{0, -(u1/(1 + r - u1))}, 1]*log[(v1*v2)/(u1*u2)]^2)/2 + 
  (G[{0, -(u1/(1 + rb - u1))}, 1]*log[(v1*v2)/(u1*u2)]^2)/2 - 
  (G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 + 
  (G[{zz[1, 3, 5, 8]/(-1 + zz[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 + 
  (G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 - 
  (G[{u1/(u1 - zz[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 - 
  (G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + r - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 + 
  (G[{zzb[1, 3, 5, 8]/(-1 + zzb[1, 3, 5, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 + 
  (G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + r - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2 - 
  (G[{u1/(u1 - zzb[1, 3, 6, 8]), -(u1/(1 + rb - u1))}, 1]*
    log[(v1*v2)/(u1*u2)]^2)/2)/Sqrt[1 + u1^2 + 2*u1*(-1 + u2) - 2*u2 + u2^2 - 
   4*v1*v2];



   dbSoftSymbol = -1/2*Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 (3*Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]])/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 (3*Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]])/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], log[v2], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], log[v2], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   log[del[1, 3, 5, 8]], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   log[del[1, 3, 5, 8]], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[v1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[u1], log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[v1], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[v1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u1], log[v1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u1], log[v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u1], log[v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u1], log[v1], log[u1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], log[u1], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[v1], log[u1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], log[u1], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - Tensor[log[u1], log[v1], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[v1], log[u2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - Tensor[log[u1], log[v1], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[v1], log[u2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[v1], log[v1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[u1], log[v1], log[v1], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[v1], log[v1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[u1], log[v1], log[v1], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 + Tensor[log[u1], log[v1], 
  log[-u2 + v1], alog[(-1 - r + zz[1, 3, 5, 8])/
    (-1 - rb + zz[1, 3, 5, 8])]] + Tensor[log[u1], log[v1], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[v1], log[v2], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[v1], log[v2], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - Tensor[log[u1], log[v1], 
  log[-u1 + v2], alog[(-1 - r + zz[1, 3, 6, 8])/
    (-1 - rb + zz[1, 3, 6, 8])]] - Tensor[log[u1], log[v1], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[v1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u1], log[v1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u1], log[v1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[u1], log[v2], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[v2], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[v2], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[v2], log[u2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - Tensor[log[u1], log[v2], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[v2], log[u2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[v2], log[v1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[v2], log[v1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], alog[(1 - zz[1, 3, 5, 8])/
     (1 - zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], alog[(1 - zz[1, 3, 5, 8])/
     (1 - zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[u1], log[-u1 + v2], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[-u1 + v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[-u1 + v2], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 (3*Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]])/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 (3*Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]])/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[v1], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[v1], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[del[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], log[del[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[v1], log[u1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + Tensor[log[u2], log[v1], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[v1], log[u1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + Tensor[log[u2], log[v1], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[v1], log[v2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[v1], log[v2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], alog[(1 - zzb[1, 3, 6, 8])/
     (1 - zz[1, 3, 6, 8])], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], alog[(1 - zzb[1, 3, 6, 8])/
     (1 - zz[1, 3, 6, 8])], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-u2 + v1], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[u2], log[-u2 + v1], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[-u2 + v1], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[v2], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], log[v2], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[u2], log[v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], log[v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], log[v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], log[v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], log[v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], log[v2], log[u1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + Tensor[log[u2], log[v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[v2], log[u1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + Tensor[log[u2], log[v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[v2], log[u2], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[v2], log[u2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], log[v2], log[u2], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[v2], log[u2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], log[v2], log[v1], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[v2], log[v1], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 + Tensor[log[u2], log[v2], 
  log[-u2 + v1], alog[(-1 - r + zz[1, 3, 5, 8])/
    (-1 - rb + zz[1, 3, 5, 8])]] + Tensor[log[u2], log[v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[v2], log[v2], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[v2], log[v2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], log[v2], log[v2], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[v2], log[v2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 - Tensor[log[u2], log[v2], 
  log[-u1 + v2], alog[(-1 - r + zz[1, 3, 6, 8])/
    (-1 - rb + zz[1, 3, 6, 8])]] - Tensor[log[u2], log[v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[v2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], log[v2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[u2], log[v2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[u2], log[v2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[u2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 (3*Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]])/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 (3*Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
    alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]])/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[v2], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[v2], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[del[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], log[del[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[u1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], log[u1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], log[u1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], log[u1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], log[u1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v1], log[u1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v1], log[u1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], log[u1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], log[u1], log[u1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], log[u1], log[u1], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[u1], log[u1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], log[u1], log[u1], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[u1], log[v1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], log[u1], log[v1], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[u1], log[v1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[v1], log[u1], log[v1], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[u1], log[v2], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[u1], log[v2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[u1], log[v2], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[u1], log[v2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[u1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], log[u1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], log[u1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v1], log[u1], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v1], log[-u2 + v1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], alog[(1 - zzb[1, 3, 6, 8])/
     (1 - zz[1, 3, 6, 8])], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], alog[(1 - zzb[1, 3, 6, 8])/
     (1 - zz[1, 3, 6, 8])], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-u2 + v1], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v1], log[-u2 + v1], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[-u2 + v1], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-u2 + v1], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[v2], log[u1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - Tensor[log[v1], log[v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[v2], log[u1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - Tensor[log[v1], log[v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[v2], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[v2], log[u2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 + Tensor[log[v1], log[v2], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[v2], log[u2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - Tensor[log[v1], log[v2], 
  log[-u2 + v1], alog[(-1 - r + zz[1, 3, 5, 8])/
    (-1 - rb + zz[1, 3, 5, 8])]] - Tensor[log[v1], log[v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v1], log[v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v1], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[((zz[1, 3, 5, 8] - zz[1, 3, 6, 8])*(zzb[1, 3, 5, 8] - 
       zzb[1, 3, 6, 8]))/((-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])*
      (zz[1, 3, 5, 8] - zzb[1, 3, 6, 8]))], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 (3*Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
    alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]])/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 (3*Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
    alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
    alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]])/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], log[v1], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], log[v1], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   log[del[1, 3, 6, 8]], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   log[del[1, 3, 6, 8]], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[u2], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/4 + 
 Tensor[log[v2], log[u2], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/4 + 
 Tensor[log[v2], log[u2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v2], log[u2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v2], log[u2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], log[u2], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], log[u2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], log[u2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], log[u2], log[u2], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[u2], log[u2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], log[u2], log[u2], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[u2], log[u2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], log[u2], log[v1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[u2], log[v1], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[u2], log[v1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[u2], log[v1], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[u2], log[v2], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[u2], log[v2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], log[u2], log[v2], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[u2], log[v2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], log[u2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/4 - 
 Tensor[log[v2], log[u2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/4 + 
 Tensor[log[v2], log[u2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/4 - 
 Tensor[log[v2], log[u2], log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*
      ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*ab[cap[{2, 3}, {4, 5, 6}], 1, 9, 
       cap[{7, 8}, {4, 5, 6}]])/(ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*
      ab[2, 3, 7, 8]^3)], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/4 - 
 Tensor[log[v2], log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[v1], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[v1], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[v1], alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[v1], log[u1], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - Tensor[log[v2], log[v1], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[v1], log[u1], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - Tensor[log[v2], log[v1], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[v1], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v2], log[v1], log[u2], alog[(-1 - r + zz[1, 3, 6, 8])/
     (-1 - rb + zz[1, 3, 6, 8])]]/2 + Tensor[log[v2], log[v1], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v2], log[v1], log[u2], alog[(-1 - r + zzb[1, 3, 6, 8])/
     (-1 - rb + zzb[1, 3, 6, 8])]]/2 - Tensor[log[v2], log[v1], 
  log[-u2 + v1], alog[(-1 - r + zz[1, 3, 5, 8])/
    (-1 - rb + zz[1, 3, 5, 8])]] - Tensor[log[v2], log[v1], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[v1], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[v1], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], alog[(1 - zz[1, 3, 5, 8])/
     (1 - zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], alog[(1 - zz[1, 3, 5, 8])/
     (1 - zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-u1 + v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-u1 + v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-u1 + v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[-u1 + v2], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v2], log[-u1 + v2], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v2], log[-u1 + v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v2], log[-u1 + v2], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[-u1 + v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-u1 + v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zz[1, 3, 5, 8])/
     (-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   alog[((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - zz[1, 3, 5, 8])/
     ((ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 2, 3, 9])/
       (ab[5, cap1[{1, 9}, {2, 3}, {4, 6}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 5, 8])], alog[(-1 - r + zzb[1, 3, 5, 8])/
     (-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   alog[(1 - zzb[1, 3, 6, 8])/(1 - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   alog[(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*ab[1, 7, 8, 9])/
       (ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*ab[2, 3, 7, 8]) - 
      zzb[1, 3, 6, 8])/(1 - (ab[5, cap1[{2, 3}, {4, 6}, {7, 8}]]*
        ab[1, 7, 8, 9])/(ab[5, cap1[{1, 9}, {4, 6}, {7, 8}]]*
        ab[2, 3, 7, 8]) - zz[1, 3, 6, 8])], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[u2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v1], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v1], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[-u2 + v1], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]] - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v2], 
  alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]] - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[v2], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]] - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], log[-u1 + v2], 
  alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]] - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 5, 8])/(-1 - rb + zz[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zz[1, 3, 6, 8])/(-1 - rb + zz[1, 3, 6, 8])]]/2 - 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 5, 8])/(-1 - rb + zzb[1, 3, 5, 8])]]/2 + 
 Tensor[log[v2], log[-(u1*u2) + v1*v2], 
   log[(ab[5, cap1[{1, 9}, {2, 3}, {7, 8}]]*ab[1, 2, 3, 9]*ab[1, 7, 8, 9]*
      ab[cap[{2, 3}, {4, 5, 6}], 1, 9, cap[{7, 8}, {4, 5, 6}]])/
     (ab[1, 4, 5, 9]^2*ab[1, 5, 6, 9]^2*ab[2, 3, 7, 8]^3)], 
   alog[(-1 - r + zzb[1, 3, 6, 8])/(-1 - rb + zzb[1, 3, 6, 8])]]/2;


==> anc/sunrise_symbol.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    145343,       4138]
NotebookOptionsPosition[    141044,       4067]
NotebookOutlinePosition[    141449,       4083]
CellTagsIndexPosition[    141406,       4080]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Ancillary", " ", "file", " ", "to", " ", 
     "\"\<Symbology for elliptic polylogarithms and the symbol prime\>\"", 
     " ", "by", " ", "Matthias", " ", "Wilhelm", " ", "and", " ", "Chi", " ", 
     "Zhang"}], ",", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2206.", 
      RowBox[{"xxxxx", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "file", " ", "describes", " ", "the", " ", "computation", 
     " ", "and", " ", "simplification", " ", "of", " ", "the", " ", "symbol", 
     " ", "for", " ", "the", " ", "unequal"}], "-", 
    RowBox[{
    "mass", " ", "sunrise", " ", "integral", " ", "under", " ", "two", " ", 
     "normalizations"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.858344814602314*^9, 3.8583449006807423`*^9}, {
   3.858345000061297*^9, 3.858345042594369*^9}, 3.85834509845439*^9, {
   3.85834512892673*^9, 3.858345137163863*^9}, {3.85861066365515*^9, 
   3.85861066448601*^9}, {3.862913777814486*^9, 
   3.8629137780092382`*^9}},ExpressionUUID->"a4d164b5-06b3-43ef-a8ef-\
9d26150c60d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Basic", " ", "Definations", " ", "of", " ", "the", " ", "ellitpic", " ", 
    "curve"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ellipticP", "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox["t3", "4"], 
       SuperscriptBox["t1", "4"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["t3", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "2"], " ", 
           SuperscriptBox["t3", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t2", "2"], " ", 
           SuperscriptBox["t3", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t3", "4"]}]}], ")"}], " ", "x"}], 
       SuperscriptBox["t1", "4"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "2"]}], "+", 
          SuperscriptBox["t1", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "2"], " ", 
           SuperscriptBox["t2", "2"]}], "+", 
          SuperscriptBox["t2", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t3", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t1", "2"], " ", 
           SuperscriptBox["t3", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t2", "2"], " ", 
           SuperscriptBox["t3", "2"]}], "+", 
          SuperscriptBox["t3", "4"]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], 
       SuperscriptBox["t1", "4"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["t1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "2"], " ", 
           SuperscriptBox["t2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "2"], " ", 
           SuperscriptBox["t3", "2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "3"]}], 
       SuperscriptBox["t1", "4"]], "+", 
      SuperscriptBox["x", "4"]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xytoXY", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", ":>", 
        FractionBox[
         RowBox[{
          RowBox[{"6", " ", "a1"}], "-", 
          RowBox[{"a2", " ", "a3"}], "+", 
          RowBox[{"12", " ", "a3", " ", "X"}], "-", 
          RowBox[{"24", " ", "Y"}]}], 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["a3", "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"a2", "+", 
             RowBox[{"6", " ", "X"}]}], ")"}]}]}]]}], ",", 
       RowBox[{"y", ":>", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["a3", "2"]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"a2", "+", 
                 RowBox[{"6", " ", "X"}]}], ")"}]}]}], ")"}], "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["a3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a2", "2"], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
           RowBox[{"108", " ", "a2", " ", "a3", " ", 
            RowBox[{"(", 
             RowBox[{"a1", "-", 
              RowBox[{"4", " ", "Y"}]}], ")"}]}], "-", 
           RowBox[{"27", " ", 
            SuperscriptBox["a3", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"a1", "-", 
              RowBox[{"4", " ", "Y"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["a2", "3"]}], "-", 
              RowBox[{"864", " ", "a2", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a1", "2"], "-", 
                 RowBox[{"8", " ", "a1", " ", "Y"}], "+", 
                 RowBox[{"16", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["X", "3"]}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"XYtoxy", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"a2", "+", 
           RowBox[{"3", " ", "a3", " ", "x"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"6", " ", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"Y", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"(", 
          RowBox[{"a1", "+", 
           RowBox[{"2", " ", "a2", " ", "x"}], "+", 
           RowBox[{"3", " ", "a3", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"a3", " ", "y"}], "+", 
           RowBox[{"4", " ", "x", " ", "y"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"aitouv", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3"}], "}"}], "->", 
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"ellipticP", ",", "x"}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"weierstrasscubic", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Union", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Y", "/.", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["y", "2"], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "4"], "+", 
                    RowBox[{"a3", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                    RowBox[{"a2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"a1", " ", "x"}], "+", "a0"}], ")"}]}], "/.", 
                 "xytoXY"}], "]"}], "\[Equal]", "0"}], ",", "Y"}], "]"}]}], 
           ")"}], "2"], "]"}], "]"}], ",", "X"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"rg", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"weierstrasscubic", ",", "X"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "/.", "aitouv"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rg", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"weierstrasscubic", ",", "X"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", "aitouv"}], "//", 
      "Simplify"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Setup", " ", "of", " ", "basic", " ", "numerical", " ", "evaluations"}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"numervalue", "=", 
     RowBox[{"RandomPrime", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"20", ",", "3000"}], "}"}], ",", "3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numt", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}], "\[Rule]", 
       "numervalue"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Element", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"WeierstrassHalfPeriodW1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], "]"}],
             ",", "30"}], "]"}], ",", "Reals"}], "]"}], "&&", 
        RowBox[{"Element", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"WeierstrassHalfPeriodW3", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
              "]"}], ",", "30"}], "]"}]}], ",", "Reals"}], "]"}]}], ")"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"numt", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}], "\[Rule]", 
         "numervalue"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"numervalue", "=", 
       RowBox[{"RandomPrime", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", "3000"}], "}"}], ",", "3"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "From", " ", "elliptic", " ", "curve", " ", "to", " ", "torus", " ", 
     "and", " ", "from", " ", "torus", " ", "to", " ", "elliptic", " ", 
     "curve"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"numwp", "[", 
      RowBox[{"c_", ",", 
       RowBox[{"precision_", ":", "60"}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"c", "===", "\[Infinity]"}], ",", 
       RowBox[{"2", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"WeierstrassHalfPeriodW1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"rg", "[", "2", "]"}], ",", 
               RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "aitouv"}], "/.",
             "numt"}], "]"}], ",", "precision"}], "]"}]}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"InverseWeierstrassP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "//.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                RowBox[{"y", "\[RuleDelayed]", 
                 SqrtBox["ellipticP"]}]}], "}"}]}], "/.", "aitouv"}], "/.", 
            "numt"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"rg", "[", "2", "]"}], ",", 
               RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "aitouv"}], "/.",
             "numt"}]}], "]"}], ",", "precision"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numwm", "[", 
      RowBox[{"c_", ",", 
       RowBox[{"precision_", ":", "60"}]}], "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"wpinf", "=", 
          RowBox[{"2", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"WeierstrassHalfPeriodW1", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"rg", "[", "2", "]"}], ",", 
                  RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "aitouv"}], "/.",
                "numt"}], "]"}], ",", "precision"}], "]"}]}]}], ",", 
         RowBox[{"wminf", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"InverseWeierstrassP", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "48"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "a2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a3", "2"]}]}], ")"}]}], ",", 
                  RowBox[{
                   FractionBox["1", "32"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "a1"}], "+", 
                    RowBox[{"4", " ", "a2", " ", "a3"}], "-", 
                    SuperscriptBox["a3", "3"]}], ")"}]}]}], "}"}], "/.", 
                "aitouv"}], "/.", "numt"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"rg", "[", "2", "]"}], ",", 
                  RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "aitouv"}], "/.",
                "numt"}]}], "]"}], ",", "precision"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"c", "===", "\[Infinity]"}], ",", "wminf", ",", 
         RowBox[{"wminf", "+", "wpinf", "-", 
          RowBox[{"numwp", "[", 
           RowBox[{"c", ",", "precision"}], "]"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"numkappa", "[", 
      RowBox[{"z_", ",", 
       RowBox[{"precision_", ":", "50"}]}], "]"}], ":=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"6", "a1"}], "-", 
           RowBox[{"a2", " ", "a3"}], "+", 
           RowBox[{"12", " ", "a3", " ", 
            RowBox[{"WeierstrassP", "[", 
             RowBox[{"z", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{"24", 
            RowBox[{"WeierstrassPPrime", "[", 
             RowBox[{"z", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}]}], "]"}]}]}], 
          RowBox[{
           RowBox[{"3", 
            SuperscriptBox["a3", "2"]}], "-", 
           RowBox[{"8", 
            RowBox[{"(", 
             RowBox[{"a2", "+", 
              RowBox[{"6", 
               RowBox[{"WeierstrassP", "[", 
                RowBox[{"z", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}]}], "]"}]}]}], 
             ")"}]}]}]], "/.", "aitouv"}], "/.", "numt"}], ",", "50"}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Convert", " ", "cal", " ", "E4", " ", "functions", " ", "to", " ", 
     OverscriptBox["\[CapitalGamma]", "~"], " ", "functions"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"Psitokg", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPsi]", "[", 
         RowBox[{"1", ",", "c_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wp", "[", "c", "]"}]}]}], "]"}], "+", 
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wm", "[", "c", "]"}]}]}], "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kg", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "-", 
              RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
           RowBox[{"kg", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "-", 
              RowBox[{"wm", "[", "\[Infinity]", "]"}]}]}], "]"}]}], ")"}]}]}],
        ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "c_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "===", "\[Infinity]"}], ",", 
          RowBox[{
           RowBox[{"kg", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "-", 
              RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
           RowBox[{"kg", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "-", 
              RowBox[{"wm", "[", "\[Infinity]", "]"}]}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kg", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "-", 
              RowBox[{"wp", "[", "c", "]"}]}]}], "]"}], "-", 
           RowBox[{"kg", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "-", 
              RowBox[{"wm", "[", "c", "]"}]}]}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"kg", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"temptG", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c___", ",", 
        RowBox[{"a_", "+", "b_"}], ",", "d___"}], "}"}], ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"temptG", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", ",", "a", ",", "d"}], "}"}], ",", "y"}], "]"}], "+", 
     RowBox[{"temptG", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", ",", "b", ",", "d"}], "}"}], ",", "y"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temptG", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c___", ",", 
        RowBox[{"-", "a_"}], ",", "d___"}], "}"}], ",", "y_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"temptG", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", ",", "a", ",", "d"}], "}"}], ",", "y"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"covertToTG", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{
          RowBox[{"cEE4", "[", 
           RowBox[{
            RowBox[{"{", "x__", "}"}], ",", "y_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"temptG", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "@@@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"wp", "[", "y", "]"}]}], "]"}]}]}], "/.", "Psitokg"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"kg", "[", 
           RowBox[{"0", ",", "0"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", 
         RowBox[{
          RowBox[{"kg", "[", 
           RowBox[{"1", ",", 
            RowBox[{"w", "-", "xx_"}]}], "]"}], "\[RuleDelayed]", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"xx", "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}]}], "}"}]}], "/.", 
      RowBox[{
       RowBox[{"temptG", "[", 
        RowBox[{
         RowBox[{"{", "x__", "}"}], ",", "y_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"tG", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"y", "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Assign", " ", "an", " ", "order", " ", "for", " ", "the", " ", "torus", 
     " ", "images", " ", "of", " ", "the", " ", "kinematics"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"wptowpi", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"wp", "[", "0", "]"}], "\[RuleDelayed]", 
        RowBox[{"wpi", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wp", "[", 
         RowBox[{"-", "1"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"wpi", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wp", "[", "\[Infinity]", "]"}], "\[RuleDelayed]", 
        RowBox[{"wpi", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wp", "[", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t3", "2"], 
           SuperscriptBox["t1", "2"]]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"wpi", "[", "4", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wmtowmi", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"wm", "[", "0", "]"}], "\[RuleDelayed]", 
        RowBox[{"wmi", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wm", "[", 
         RowBox[{"-", "1"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"wmi", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wm", "[", "\[Infinity]", "]"}], "\[RuleDelayed]", 
        RowBox[{"wmi", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wm", "[", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t3", "2"], 
           SuperscriptBox["t1", "2"]]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"wmi", "[", "4", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wmitowm", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"wmi", "[", "1", "]"}], "\[RuleDelayed]", 
        RowBox[{"wm", "[", "0", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wmi", "[", "2", "]"}], "\[RuleDelayed]", 
        RowBox[{"wm", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"wmi", "[", "3", "]"}], "\[RuleDelayed]", 
        RowBox[{"wm", "[", "\[Infinity]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wmi", "[", "4", "]"}], "\[RuleDelayed]", 
        RowBox[{"wm", "[", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t3", "2"], 
           SuperscriptBox["t1", "2"]]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wpitowp", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"wpi", "[", "1", "]"}], "\[RuleDelayed]", 
        RowBox[{"wp", "[", "0", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wpi", "[", "2", "]"}], "\[RuleDelayed]", 
        RowBox[{"wp", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"wpi", "[", "3", "]"}], "\[RuleDelayed]", 
        RowBox[{"wp", "[", "\[Infinity]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"wpi", "[", "4", "]"}], ":>", 
        RowBox[{"wp", "[", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t3", "2"], 
           SuperscriptBox["t1", "2"]]}], "]"}]}]}], "}"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Differential", " ", "of", " ", "tG"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ddtG", "[", 
      RowBox[{"argu___", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nlist", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", "argu", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"zlist", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", "argu", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "z"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"leng", "=", 
          RowBox[{"Length", "[", "argu", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"nlist", "[", 
             RowBox[{"[", 
              RowBox[{"p", "+", "1"}], "]"}], "]"}]], 
           RowBox[{"tG", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"argu", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", 
                    RowBox[{"p", "-", "1"}]}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
                 RowBox[{"argu", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"p", "+", "2"}], ";;", "leng"}], "]"}], "]"}]}], 
                "}"}], ",", "1"}], "]"}], ",", "z"}], "]"}], 
           RowBox[{"wform", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", "p", "]"}], "]"}], "+", 
              RowBox[{"nlist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zlist", "[", 
                RowBox[{"[", "p", "]"}], "]"}], ",", 
               RowBox[{"zlist", "[", 
                RowBox[{"[", 
                 RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1", ",", 
            RowBox[{"leng", "-", "1"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "-", "1"}], "]"}], "]"}], "+", "r", "-", "1"}], 
             ",", 
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "-", "1"}], "]"}], "]"}], "-", "1"}]}], "]"}], 
           RowBox[{"tG", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"argu", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", 
                    RowBox[{"p", "-", "2"}]}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"nlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", "-", "1"}], "]"}], "]"}], "+", "r"}], ",", 
                    RowBox[{"zlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", "-", "1"}], "]"}], "]"}]}], "}"}], "}"}], 
                 ",", 
                 RowBox[{"argu", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"p", "+", "1"}], ";;", "leng"}], "]"}], "]"}]}], 
                "}"}], ",", "1"}], "]"}], ",", "z"}], "]"}], 
           RowBox[{"wform", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", "p", "]"}], "]"}], "-", "r"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zlist", "[", 
                RowBox[{"[", "p", "]"}], "]"}], ",", 
               RowBox[{"zlist", "[", 
                RowBox[{"[", 
                 RowBox[{"p", "-", "1"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2", ",", "leng"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", 
            RowBox[{
             RowBox[{"nlist", "[", 
              RowBox[{"[", "p", "]"}], "]"}], "+", "1"}]}], "}"}]}], "]"}], 
        "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", "r", "-", "1"}], 
             ",", 
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "]"}], 
           RowBox[{"tG", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"argu", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", 
                    RowBox[{"p", "-", "1"}]}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"nlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", "r"}], ",", 
                    RowBox[{"zlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "}"}], "}"}], 
                 ",", 
                 RowBox[{"argu", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"p", "+", "2"}], ";;", "leng"}], "]"}], "]"}]}], 
                "}"}], ",", "1"}], "]"}], ",", "z"}], "]"}], 
           RowBox[{"wform", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", "p", "]"}], "]"}], "-", "r"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zlist", "[", 
                RowBox[{"[", "p", "]"}], "]"}], ",", 
               RowBox[{"zlist", "[", 
                RowBox[{"[", 
                 RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1", ",", 
            RowBox[{"leng", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", 
            RowBox[{
             RowBox[{"nlist", "[", 
              RowBox[{"[", "p", "]"}], "]"}], "+", "1"}]}], "}"}]}], "]"}], 
        "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"r", "-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], 
           RowBox[{"tG", "[", 
            RowBox[{
             RowBox[{"argu", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;", "leng"}], "]"}], "]"}], ",", "z"}], "]"}], 
           RowBox[{"wform", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "r"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zlist", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "z"}], "}"}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", 
            RowBox[{
             RowBox[{"nlist", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], "}"}]}], "]"}], 
        "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"r", "-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], 
           RowBox[{"tG", "[", 
            RowBox[{
             RowBox[{"argu", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", 
                RowBox[{"leng", "-", "1"}]}], "]"}], "]"}], ",", "z"}], "]"}], 
           RowBox[{"wform", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"nlist", "[", 
               RowBox[{"[", "leng", "]"}], "]"}], "-", "r"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zlist", "[", 
                RowBox[{"[", "leng", "]"}], "]"}], ",", 
               RowBox[{"zlist", "[", 
                RowBox[{"[", 
                 RowBox[{"leng", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", 
            RowBox[{
             RowBox[{"nlist", "[", 
              RowBox[{"[", "leng", "]"}], "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "ComputeSB", " ", "only", " ", "compute", " ", "the", " ", "symbol", " ",
       "for", " ", "eMPL", " ", "of", " ", "length"}], " ", "\[LessEqual]", 
     " ", 
     RowBox[{"4", "!"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ComputeSB", "[", "exp_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"tG", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", "z_"}], "]"}], ":=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tG", "[", 
          RowBox[{"argu___", ",", "z_"}], "]"}], ":=", 
         RowBox[{"Expand", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ddtG", "[", 
              RowBox[{"argu", ",", "z"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"wform", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[RuleDelayed]", 
              "0"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"wform", "[", "zij___", "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"tw", "[", 
                RowBox[{"Length", "[", "argu", "]"}], "]"}], "[", "zij", 
               "]"}]}], "}"}]}], ")"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"out", "=", "exp"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", "tG", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tG", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", "z_"}], "]"}], ":=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"out", "/.", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"tw", "[", "1", "]"}], "[", "a1__", "]"}], 
                RowBox[{
                 RowBox[{"tw", "[", "2", "]"}], "[", "a2__", "]"}], 
                RowBox[{
                 RowBox[{"tw", "[", "3", "]"}], "[", "a3__", "]"}], 
                RowBox[{
                 RowBox[{"tw", "[", "4", "]"}], "[", "a4__", "]"}]}], 
               "\[RuleDelayed]", 
               RowBox[{"Tensor", "[", 
                RowBox[{
                 RowBox[{"w", "[", "a1", "]"}], ",", 
                 RowBox[{"w", "[", "a2", "]"}], ",", 
                 RowBox[{"w", "[", "a3", "]"}], ",", 
                 RowBox[{"w", "[", "a4", "]"}]}], "]"}]}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"tw", "[", "1", "]"}], "[", "a1__", "]"}], 
               RowBox[{
                RowBox[{"tw", "[", "2", "]"}], "[", "a2__", "]"}], 
               RowBox[{
                RowBox[{"tw", "[", "3", "]"}], "[", "a3__", "]"}]}], 
              "\[RuleDelayed]", 
              RowBox[{"Tensor", "[", 
               RowBox[{
                RowBox[{"w", "[", "a1", "]"}], ",", 
                RowBox[{"w", "[", "a2", "]"}], ",", 
                RowBox[{"w", "[", "a3", "]"}]}], "]"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"tw", "[", "1", "]"}], "[", "a1__", "]"}], 
              RowBox[{
               RowBox[{"tw", "[", "2", "]"}], "[", "a2__", "]"}]}], 
             "\[RuleDelayed]", 
             RowBox[{"Tensor", "[", 
              RowBox[{
               RowBox[{"w", "[", "a1", "]"}], ",", 
               RowBox[{"w", "[", "a2", "]"}]}], "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"tw", "[", "1", "]"}], "[", "a1__", "]"}], 
            "\[RuleDelayed]", 
            RowBox[{"Tensor", "[", 
             RowBox[{"w", "[", "a1", "]"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "a__"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"w", "[", 
            RowBox[{"-", "1"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"w", "[", 
           RowBox[{"a_", ",", 
            RowBox[{"{", 
             RowBox[{"b_", ",", "c_"}], "}"}]}], "]"}], "\[RuleDelayed]", 
          RowBox[{"w", "[", 
           RowBox[{"a", ",", 
            RowBox[{"c", "-", "b"}]}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"GetEalphabet", "[", "x_", "]"}], ":=", 
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"Tensor", "[", "y___", "]"}], "\[RuleDelayed]", "y"}], ",", 
         "\[Infinity]"}], "]"}], "]"}], "]"}], "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Tensor", " ", "manipulations"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"collectlog", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "x_", "]"}], "+", 
         RowBox[{"log", "[", "y_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         RowBox[{"x", " ", "y"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "x_", "]"}], "-", 
         RowBox[{"log", "[", "y_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         FractionBox["x", "y"], "]"}]}], ",", 
       RowBox[{
        RowBox[{"a_", " ", 
         RowBox[{"log", "[", "x_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         SuperscriptBox["x", "a"], "]"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expandlog", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"log", "[", 
         RowBox[{"x_", " ", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"log", "[", "x", "]"}], "+", 
         RowBox[{"log", "[", "y", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"log", "[", 
         FractionBox["x_", "y_"], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"log", "[", "x", "]"}], "-", 
         RowBox[{"log", "[", "y", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"log", "[", 
         SuperscriptBox["x_", "a_"], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"log", "[", "x", "]"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"lexpandTensor", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"a_", "+", "b_"}], ",", "y___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", "a", ",", "y"}], "]"}], "+", 
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", "b", ",", "y"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"a_", "-", " ", "b_"}], ",", "y___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", "a", ",", "y"}], "]"}], "-", 
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", "b", ",", "y"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"k_", " ", "i_w"}], " ", ",", "y___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"k", " ", 
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", "i", ",", "y"}], "]"}]}]}], ",", "\n", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"k_", " ", 
           RowBox[{"log", "[", "a_", "]"}]}], " ", ",", "y___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"k", " ", 
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", 
           RowBox[{"log", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ",", "\n", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"a___", ",", 
          RowBox[{"x_", " ", 
           RowBox[{"Log", "[", "y_", "]"}]}], ",", "b___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"x", " ", 
         RowBox[{"Tensor", "[", 
          RowBox[{"a", ",", 
           RowBox[{"Log", "[", "y", "]"}], ",", "b"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"a___", ",", 
          RowBox[{"x_", " ", 
           RowBox[{"sw", "[", "y__", "]"}]}], ",", "b___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"x", " ", 
         RowBox[{"Tensor", "[", 
          RowBox[{"a", ",", 
           RowBox[{"sw", "[", "y", "]"}], ",", "b"}], "]"}]}]}], ",", "\n", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"-", "a_"}], ",", "y___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", " ", 
         RowBox[{"Tensor", "[", 
          RowBox[{"x", ",", "a", ",", "y"}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"GetAlphabet", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"Tensor", "[", "y__", "]"}], ":>", "y"}], ",", "Infinity"}], 
      "]"}], "//", "Union"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Simplify", " ", "symbol", " ", "by", " ", "using", " ", "the", " ", 
     "parity", " ", "property", " ", "of", " ", 
     SuperscriptBox["\[CapitalOmega]", 
      RowBox[{"(", "n", ")"}]]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"fixparity", "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"exp", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"w", "[", 
             RowBox[{"n_", ",", 
              RowBox[{
               RowBox[{"wpi", "[", "i_", "]"}], "-", 
               RowBox[{"wpi", "[", "j_", "]"}]}]}], "]"}], ",", "b___"}], 
           "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"n", "+", "1"}]], 
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"wpi", "[", "j", "]"}], "-", 
                 RowBox[{"wpi", "[", "i", "]"}]}]}], "]"}], ",", "b"}], 
             "]"}]}], "/;", 
           RowBox[{"j", ">", "i"}]}]}], ",", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"w", "[", 
             RowBox[{"n_", ",", 
              RowBox[{
               RowBox[{"wmi", "[", "i_", "]"}], "-", 
               RowBox[{"wmi", "[", "j_", "]"}]}]}], "]"}], ",", "b___"}], 
           "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"n", "+", "1"}]], 
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"wmi", "[", "j", "]"}], "-", 
                 RowBox[{"wmi", "[", "i", "]"}]}]}], "]"}], ",", "b"}], 
             "]"}]}], "/;", 
           RowBox[{"j", ">", "i"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"w", "[", 
             RowBox[{"n_", ",", 
              RowBox[{
               RowBox[{"wmi", "[", "i_", "]"}], "-", 
               RowBox[{"wpi", "[", "j_", "]"}]}]}], "]"}], ",", "b___"}], 
           "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{"wmi", "[", "j", "]"}], "-", 
                RowBox[{"wpi", "[", "i", "]"}]}]}], "]"}], ",", "b"}], "]"}], 
           "/;", 
           RowBox[{"j", ">", "i"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"w", "[", 
             RowBox[{"n_", ",", 
              RowBox[{
               RowBox[{"wpi", "[", "i_", "]"}], "-", 
               RowBox[{"wmi", "[", "j_", "]"}]}]}], "]"}], ",", "b___"}], 
           "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"n", "+", "1"}]], 
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"wmi", "[", "j", "]"}], "-", 
                 RowBox[{"wpi", "[", "i", "]"}]}]}], "]"}], ",", "b"}], 
             "]"}]}], "/;", 
           RowBox[{"j", ">", "i"}]}]}]}], "}"}]}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Tensor", "[", 
          RowBox[{"a___", ",", 
           RowBox[{"w", "[", 
            RowBox[{"n_", ",", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"wmi", "[", "i_", "]"}]}], "+", 
              RowBox[{"wmi", "[", "j_", "]"}]}]}], "]"}], ",", "b___"}], 
          "]"}], "\[RuleDelayed]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"n", "+", "1"}]], 
          RowBox[{"Tensor", "[", 
           RowBox[{"a", ",", 
            RowBox[{"w", "[", 
             RowBox[{"n", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"wpi", "[", "i", "]"}]}], "+", 
               RowBox[{"wpi", "[", "j", "]"}]}]}], "]"}], ",", "b"}], 
           "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Tensor", "[", 
          RowBox[{"a___", ",", 
           RowBox[{"w", "[", 
            RowBox[{"n_", ",", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"wmi", "[", "i_", "]"}]}], "+", 
              RowBox[{"wpi", "[", "j_", "]"}]}]}], "]"}], ",", "b___"}], 
          "]"}], "\[RuleDelayed]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"n", "+", "1"}]], 
          RowBox[{"Tensor", "[", 
           RowBox[{"a", ",", 
            RowBox[{"w", "[", 
             RowBox[{"n", ",", 
              RowBox[{
               RowBox[{"wmi", "[", "j", "]"}], "-", 
               RowBox[{"wpi", "[", "i", "]"}]}]}], "]"}], ",", "b"}], 
           "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"a___", ",", 
        RowBox[{"w", "[", 
         RowBox[{"n_", ",", "0"}], "]"}], ",", "b___"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"EvenQ", "[", "n", "]"}]}]}]}]}]}]}]], "Code",
 CellChangeTimes->{
  3.858344970061308*^9, {3.8583464010862207`*^9, 3.8583464934884443`*^9}, {
   3.858397172479063*^9, 3.85839719593885*^9}, {3.858397412775091*^9, 
   3.858397464043401*^9}, {3.858397630374186*^9, 3.8583976895718107`*^9}, 
   3.858398452259742*^9, {3.858407414453134*^9, 3.858407450701025*^9}, {
   3.858407487079109*^9, 3.858407530484276*^9}, {3.858409322942754*^9, 
   3.858409334571015*^9}, {3.864318093969425*^9, 
   3.864318282372307*^9}},ExpressionUUID->"65ad8b38-62c6-4bfd-a6ca-\
60a12c172e47"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. Normalization by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "1"], TraditionalForm]],ExpressionUUID->
  "0ba34da1-b5fa-49a9-8478-1308e23eeb6b"]
}], "Section",
 CellChangeTimes->{{3.858346758535954*^9, 
  3.858346780236868*^9}},ExpressionUUID->"e88b0e85-dd5e-4b5e-afc4-\
56a293389041"],

Cell[TextData[{
 "The result of the unequal-mass sunrise integral divided by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "1"], TraditionalForm]],ExpressionUUID->
  "46b0252b-236e-4bdd-b749-981333dc4539"],
 ", which is expressed in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "4"], "-", "functions"}], 
   TraditionalForm]],ExpressionUUID->"99a2aba4-3157-4364-a12b-c047fcf0cc7f"],
 "."
}], "Text",
 CellChangeTimes->{{3.8583966704767723`*^9, 3.858396774047015*^9}, {
  3.8583968357202806`*^9, 
  3.858396847013801*^9}},ExpressionUUID->"c3f7481a-cad1-4094-b7c8-\
4ee49a923f2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"srincE4Omega1", "=", 
   RowBox[{
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
    "-", 
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
      "\[Infinity]"}], "]"}], "+", 
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}]}], "}"}]}], "}"}], ",", 
      "\[Infinity]"}], "]"}], "-", 
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
      "\[Infinity]"}], "]"}], "+", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"cEE4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "\[Infinity]"}], 
      "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"cEE4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "\[Infinity]"}], "]"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox["t2", "t3"], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.858396889278338*^9, 3.8583969103180523`*^9}, {
  3.8583969802365828`*^9, 3.8583969804434958`*^9}, {3.8583970193592863`*^9, 
  3.858397023560058*^9}, {3.858397116781871*^9, 3.858397136508078*^9}, {
  3.858397298846363*^9, 3.858397317730091*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"1898426b-2526-4997-a92a-83bb6a5333a1"],

Cell[TextData[{
 "The result expressed in terms of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalGamma]", "~"], TraditionalForm]],ExpressionUUID->
  "ee0dc267-a7b0-4a96-a83a-7bca66a3ff81"],
 "-functions"
}], "Text",
 CellChangeTimes->{{3.858407064364675*^9, 3.858407098454509*^9}, {
  3.858407139661422*^9, 
  3.858407162007196*^9}},ExpressionUUID->"b611968f-d2c1-4513-bfd3-\
f2a12a61a214"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"srinTGOmega1", "=", 
  RowBox[{"covertToTG", "[", "srincE4Omega1", "]"}]}]], "Input",
 CellChangeTimes->{
  3.858397381616913*^9, {3.858397432629633*^9, 3.858397440790031*^9}, {
   3.8584070311936913`*^9, 3.858407038246566*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"793ea7b8-fd73-4732-8dfa-42cbd3ce01ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox["t2", "t3"], "]"}], " ", 
   RowBox[{"tG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"wp", "[", "0", "]"}]}], "+", 
      RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"tG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"wp", "[", "0", "]"}]}], "+", 
      RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "0", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.858397382863749*^9, 3.858397441170385*^9, 
  3.858407040682872*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"5cfc7ab6-d76f-4b69-843c-73de834aef65"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplify the symbol for the sunrise ", "Subsubsection",
 CellChangeTimes->{{3.858407204076619*^9, 3.858407223671076*^9}, 
   3.858407294907555*^9, {3.8584075420904818`*^9, 
   3.858407561004642*^9}},ExpressionUUID->"73df66f8-a14c-4b89-b2dd-\
c031026c17e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sbSROmega1", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"ComputeSB", "[", 
     RowBox[{
      RowBox[{"srinTGOmega1", "/.", 
       RowBox[{"Pi", "\[RuleDelayed]", 
        FractionBox["1", 
         RowBox[{"2", "I"}]]}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "x_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Tensor", "[", 
        RowBox[{"log", "[", "x", "]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", "x_", "]"}], 
      RowBox[{"Tensor", "[", "y_", "]"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "+", 
      RowBox[{"Tensor", "[", 
       RowBox[{"y", ",", "x"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.858345205438685*^9, 3.858345213773089*^9}, {
   3.858346499921872*^9, 3.8583465143819304`*^9}, {3.858397879248502*^9, 
   3.858397895583084*^9}, {3.858397972263894*^9, 3.858398026440865*^9}, {
   3.858407047202552*^9, 3.85840705092153*^9}, {3.8584072711151876`*^9, 
   3.858407280537438*^9}, 3.8584073678640957`*^9, 3.858407585509934*^9, {
   3.858407651202828*^9, 3.8584076515534286`*^9}, {3.8584087529387503`*^9, 
   3.8584087542235613`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"420c6e07-6063-4d4d-bf73-6a84c085c316"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Simplify", " ", "the", " ", "symbol", " ", "by", " ", "using", " ", "the",
     " ", "parity", " ", "of", " ", 
    SuperscriptBox["\[CapitalOmega]", 
     RowBox[{"(", "n", ")"}]]}], ",", " ", 
   RowBox[{"the", " ", "relations", " ", "among", " ", 
    SuperscriptBox["\[CapitalOmega]", 
     RowBox[{"(", "0", ")"}]]}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "the", " ", "shuffle", " ", "regularization", " ", 
     SuperscriptBox["\[CapitalOmega]", 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"(", "0", ")"}]}], "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], "log", " ", "\[CapitalDelta]"}], " ", "-", " ", 
     
     RowBox[{"log", " ", 
      RowBox[{
       SubscriptBox["y", "0"], ".", " ", "In"}], " ", "the", " ", 
      "following"}]}]}], ",", " ", 
   RowBox[{"we", " ", "denote", " ", 
    FractionBox["1", "12"], "log", " ", "\[CapitalDelta]", " ", "by", " ", 
    RowBox[{
     RowBox[{"sw", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.858407913628751*^9, 3.8584079701689777`*^9}, {
  3.858408005761606*^9, 3.858408020008634*^9}, {3.8584085104849253`*^9, 
  3.85840857261157*^9}, {3.85840878174002*^9, 3.8584088009081287`*^9}, {
  3.864318360654426*^9, 3.864318363163643*^9}, {3.864318411372471*^9, 
  3.864318413525936*^9}},ExpressionUUID->"226a3800-2bfc-4487-9cf7-\
047e1ac58344"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sbSROmega1", "[", "2", "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"fixparity", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"sbSROmega1", "[", "1", "]"}], "/.", "wptowpi"}], "/.", 
             "wmtowmi"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"sw", "[", 
              RowBox[{"1", ",", "0"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"log", "[", "t3", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"log", "[", "t1", "]"}]}]}]}]}], "//.", 
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"a___", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"x_", "-", "y_"}]}], "]"}], ",", "b___"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"0", ",", "x"}], "]"}], ",", "b"}], "]"}], "-", 
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"0", ",", "y"}], "]"}], ",", "b"}], "]"}]}]}]}], "//.", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"w", "[", 
             RowBox[{"0", ",", 
              RowBox[{"wmi", "[", "j_", "]"}]}], "]"}], ",", "b___"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}], ",", "b"}], 
            "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "]"}], ",", "b"}], 
            "]"}], "-", 
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"wpi", "[", "j", "]"}]}], "]"}], ",", "b"}], 
            "]"}]}]}]}], "/.", "wpitowp"}], "/.", "wmitowm"}], "/.", 
      RowBox[{
       RowBox[{"Tensor", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Tensor", "@@", 
        RowBox[{"Expand", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}]}], "//.", "lexpandTensor"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8584075912705603`*^9, 3.8584076092213907`*^9}, {
  3.858407686761691*^9, 3.8584077600007563`*^9}, {3.858408653042844*^9, 
  3.8584086768083477`*^9}, {3.858408826298123*^9, 3.8584088298173447`*^9}, {
  3.858409104957219*^9, 3.858409108886085*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"92feca14-0779-4a93-b56c-b32e90698d71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Numerical", " ", "evaluation", " ", "of", " ", "letters", " ", "under", 
    " ", "the", " ", "normalization", " ", "by", " ", 
    SubscriptBox["\[Omega]", "1"]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"numw", "[", 
      RowBox[{"j_", ",", "z_", ",", "t_", ",", "Ntranc_"}], "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "Pi", " ", "I", " ", "z"}], "]"}]}], ",", 
         RowBox[{"q", "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", "Pi", " ", "I", " ", "t"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "j", "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "0"}], ",", "z", ",", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Zeta", "[", "j", "]"}], "z"}], "+", 
              RowBox[{
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I"}], ")"}], 
                 RowBox[{"j", "-", "1"}]], 
                RowBox[{"2", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", "1"}], ")"}], "!"}]}]], 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["n", 
                   RowBox[{"j", "-", "1"}]], 
                  RowBox[{"Log", "[", 
                   FractionBox[
                    RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["q", "n"], "/", "u"}]}], 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["q", "n"], "u"}]}]], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "1", ",", "Ntranc"}], "}"}]}], "]"}]}]}], 
             ")"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "==", "1"}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"z", "\[Equal]", "0"}], ",", "0", ",", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "u"}], "]"}]}], "]"}], "-", 
            RowBox[{"Pi", " ", "I", " ", "z"}], "+", 
            RowBox[{
             FractionBox["1", "12"], 
             RowBox[{"(", 
              RowBox[{"2", "Pi", " ", "I", " ", "t"}], ")"}]}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["q", "n"], "u"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["q", "n"], "/", "u"}]}], ")"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", "Ntranc"}], "}"}]}], "]"}]}], ",", 
           
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"-", "j"}], 
              RowBox[{"Pi", " ", "I"}]], 
             RowBox[{"Zeta", "[", 
              RowBox[{"j", "+", "1"}], "]"}], "t"}], "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "Pi", " ", "I"}], ")"}], 
               RowBox[{"j", "-", "1"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "-", "1"}], ")"}], "!"}]], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox["n", 
                 RowBox[{"j", "-", "1"}]], 
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["q", "n"], "u"}]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["q", "n"], "/", "u"}]}], ")"}]}], "]"}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "Ntranc"}], "}"}]}], "]"}]}]}]}], 
          "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"nEval1", "[", 
      RowBox[{"expression_", ",", 
       RowBox[{"precision_", ":", "500"}], ",", 
       RowBox[{"Ntranc_", ":", "2000"}]}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"out", ",", 
         RowBox[{"wlist", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"expression", "/.", "wpitowp"}], "/.", "wmitowm"}], 
              ",", 
              RowBox[{
               RowBox[{"wp", "[", "_", "]"}], "|", 
               RowBox[{"wm", "[", "_", "]"}]}], ",", "Infinity"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"wp", "[", "1", "]"}], ",", 
              RowBox[{"wm", "[", "1", "]"}], ",", 
              RowBox[{"wp", "[", "0", "]"}], ",", 
              RowBox[{"wm", "[", "0", "]"}], ",", 
              RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", 
              RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"taup", "=", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"WeierstrassHalfPeriodW1", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
                "]"}]}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}], 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"WeierstrassHalfPeriodW3", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
                "]"}]}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}]]}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"assignw", "=", 
         RowBox[{"Thread", "[", 
          RowBox[{"wlist", "\[Rule]", 
           RowBox[{"Rationalize", "[", 
            RowBox[{"N", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"wlist", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"wp", "[", "x_", "]"}], "\[RuleDelayed]", 
                   RowBox[{"numwp", "[", 
                    RowBox[{"x", ",", 
                    RowBox[{"precision", "+", "10"}]}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"wm", "[", "x_", "]"}], "\[RuleDelayed]", 
                   RowBox[{"numwm", "[", 
                    RowBox[{"x", ",", 
                    RowBox[{"precision", "+", "10"}]}], "]"}]}]}], "}"}]}], 
               RowBox[{"-", 
                RowBox[{"N", "[", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"WeierstrassHalfPeriodW3", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
                    "]"}]}], ",", 
                  RowBox[{"precision", "+", "10"}]}], "]"}]}]], ",", 
              "precision"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"f1", "=", 
         RowBox[{
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wm", "[", "0", "]"}]}], "+", 
             RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "-", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "+", 
             RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "+", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", "0", "]"}]}], "+", 
             RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "-", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wp", "[", "1", "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I"}], ")"}], 
              RowBox[{"1", "-", "n"}]], 
             RowBox[{"numw", "[", 
              RowBox[{"n", ",", "z", ",", "taup", ",", "Ntranc"}], "]"}]}], "/.",
             "assignw"}], ",", "precision"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sw", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"2", "Pi", " ", "I"}], 
              RowBox[{"-", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"WeierstrassHalfPeriodW3", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
                   "]"}]}], ",", 
                 RowBox[{"precision", "+", "10"}]}], "]"}]}]], "]"}], "+", 
            RowBox[{"numw", "[", 
             RowBox[{"1", ",", "0", ",", "taup", ",", "Ntranc"}], "]"}]}], 
           ",", "precision"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"-", "1"}], "]"}], "=", 
         RowBox[{
          RowBox[{"-", "2"}], "Pi", " ", "I", " ", "taup"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"out", "=", 
         RowBox[{
          RowBox[{"expression", "/.", 
           RowBox[{"log", "\[RuleDelayed]", "Log"}]}], "/.", "numt"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{
         "w", ",", "assignw", ",", "f1", ",", "k", ",", "kp", ",", "sw"}], 
         "]"}], ";", "\[IndentingNewLine]", "out"}]}], "]"}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.858409145987829*^9, 3.858409200526658*^9}, {
  3.858410693819828*^9, 3.8584106963401937`*^9}, {3.864318419884245*^9, 
  3.8643184271955357`*^9}},ExpressionUUID->"e30fed58-6d1f-4f1b-b771-\
c27121857f1a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "letterule1", " ", "is", " ", "the", " ", "set", " ", "of", " ", 
   "identities", " ", "for", " ", 
   SuperscriptBox["\[CapitalOmega]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}], " "}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.85841056373184*^9, 3.858410624409584*^9}, {
  3.864318435526143*^9, 
  3.864318437544191*^9}},ExpressionUUID->"fc2026c6-9188-4cd3-b356-\
e3e8c288cb76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"letterrule1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"wm", "[", 
            RowBox[{"-", "1"}], "]"}], "-", 
           RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wm", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"w", "[", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"wm", "[", "0", "]"}], "-", 
           RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", "0", "]"}]}], "+", 
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"w", "[", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
           RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", "0", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "0", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], ":>", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"wm", "[", 
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["t3", "2"], 
              SuperscriptBox["t1", "2"]]}], "]"}], "-", 
           RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", "0", "]"}]}], "+", 
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"-", "1"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"0", ",", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", 
        RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "]"}], ":>", 
      RowBox[{"w", "[", 
       RowBox[{"0", ",", 
        RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", 
        RowBox[{"wp", "[", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t3", "2"], 
           SuperscriptBox["t1", "2"]]}], "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"0", ",", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"0", ",", 
         RowBox[{"wp", "[", "0", "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"sw", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", "0", "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"0", ",", 
          RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"0", ",", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"log", "[", "t2", "]"}]}], "+", 
       RowBox[{"log", "[", "t3", "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", "0", "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"log", "[", "t1", "]"}], "-", 
       RowBox[{"log", "[", "t3", "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.858409239412765*^9, 3.8584092554997263`*^9}, {
  3.858409375080196*^9, 3.858409386460031*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"7533bc33-4fda-4718-9272-0fc0fee251ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rationalize", "[", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"First", "/@", "letterrule1"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"Last", "/@", "letterrule1"}], ")"}]}], "//", "nEval1"}], 
   RowBox[{"Pi", " "}]], "]"}]], "Input",
 CellChangeTimes->{{3.858410643450829*^9, 3.858410667777617*^9}, {
  3.8584107093561707`*^9, 3.858410726345516*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"e93b00ed-70dc-4dce-8fe1-1ceeed398bb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "6"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], ",", "0", ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", 
   RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", ",", 
   "\[ImaginaryI]"}], "}"}]], "Output",
 CellChangeTimes->{{3.8584106642826147`*^9, 3.85841067519409*^9}, {
  3.8584107074536457`*^9, 3.8584107338160152`*^9}},
 CellLabel->
  "Out[328]=",ExpressionUUID->"0ce18bb4-4079-49e7-9b6f-c4297cc36d1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "simplified", " ", "result", " ", "for", " ", "the", " ", 
   "symbol", " ", "after", " ", "using", " ", "identies", " ", "for", " ", 
   SuperscriptBox["\[CapitalOmega]", 
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}]], " ", "and", " ", "log"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.858419434906926*^9, 3.858419463558219*^9}, 
   3.858419509113017*^9, 
   3.8643184524126253`*^9},ExpressionUUID->"6d63f7da-9a78-4d3c-9229-\
75f084859ee5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"sbSROmega1", "[", "2", "]"}], "//.", "letterrule1"}], "//.",
          "expandlog"}], "/.", 
        RowBox[{
         RowBox[{"Tensor", "[", "x__", "]"}], "\[RuleDelayed]", 
         RowBox[{"Tensor", "@@", 
          RowBox[{"Expand", "[", 
           RowBox[{"{", "x", "}"}], "]"}]}]}]}], "//.", "lexpandTensor"}], 
      "]"}], "//.", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"x", " ", 
       RowBox[{"Tensor", "[", "y", "]"}]}]}]}], ",", 
    RowBox[{"Tensor", "[", "__", "]"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"a_", " ", 
    RowBox[{"Tensor", "[", "b_", "]"}]}], "\[RuleDelayed]", 
   RowBox[{"Tensor", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858408681688404*^9, 3.858408682312191*^9}, {
   3.8584088100055857`*^9, 3.858408834494272*^9}, {3.85840926218777*^9, 
   3.85840926849564*^9}, 3.858409356672269*^9, {3.858410153358165*^9, 
   3.858410182547092*^9}, {3.858410325373933*^9, 3.8584103745201397`*^9}, 
   3.858410749407158*^9},
 CellLabel->
  "In[329]:=",ExpressionUUID->"3c094419-c04c-44aa-9213-088bc777b50a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"log", "[", "t1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t2", "]"}]}]}], ",", 
    RowBox[{"w", "[", 
     RowBox[{"0", ",", 
      RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], "]"}], "+", 
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t1", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t3", "]"}]}]}], ",", 
    RowBox[{"w", "[", 
     RowBox[{"0", ",", 
      RowBox[{"wp", "[", 
       RowBox[{"-", "1"}], "]"}]}], "]"}]}], "]"}], "+", 
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"log", "[", "t2", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t3", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
    RowBox[{"w", "[", 
     RowBox[{"0", ",", 
      RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.85840868286375*^9, {3.85840881167537*^9, 3.858408834799164*^9}, 
   3.858409268979073*^9, 3.858409357912548*^9, 3.85841012869354*^9, {
   3.858410162003984*^9, 3.858410183491344*^9}, {3.8584103379878893`*^9, 
   3.858410375018962*^9}, 3.858410751248425*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"36d21139-c27a-492b-a773-a870d9b2163b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. Normalization by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["\[Omega]", "2"]}], TraditionalForm]],ExpressionUUID->
  "a205eae3-7b46-4b07-9f25-84b8d7f3018e"]
}], "Section",
 CellChangeTimes->{{3.8583468333093367`*^9, 
  3.858346860071835*^9}},ExpressionUUID->"0979ab57-4866-4d08-ba89-\
ea30450415a8"],

Cell[TextData[{
 "The result of the unequal-mass sunrise integral divided by -",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "2"], TraditionalForm]],ExpressionUUID->
  "68bd9e84-169a-4549-b3f6-d54c6a76fc2f"],
 ", which is expressed in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "4"], "-", "functions"}], 
   TraditionalForm]],ExpressionUUID->"88efd886-ea29-4dfc-baed-445e54950945"],
 "."
}], "Text",
 CellChangeTimes->{{3.858418856747732*^9, 
  3.858418862300679*^9}},ExpressionUUID->"3158dee1-27cd-4abd-ac9e-\
b9a442df7d96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"srincE4Omega2", "=", 
   RowBox[{
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
    "-", 
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
      "\[Infinity]"}], "]"}], "+", 
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}]}], "}"}]}], "}"}], ",", 
      "\[Infinity]"}], "]"}], "-", 
    RowBox[{"cEE4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
      "\[Infinity]"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"cEE4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "\[Infinity]"}], "]"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox["t2", "t3"], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.858418873773485*^9, 3.8584189271477537`*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"86a19f1a-ab3e-4490-a433-f08a5fcadc63"],

Cell[TextData[{
 "The result expressed in terms of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalGamma]", "~"], TraditionalForm]],ExpressionUUID->
  "aeb2a6d2-a02e-43f9-96f8-bc6d65a23902"],
 "-functions"
}], "Text",
 CellChangeTimes->{
  3.8584189401158323`*^9},ExpressionUUID->"53593c7e-1418-4834-9eea-\
8aadda4ca029"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"srinTGOmega2", "=", 
  RowBox[{"covertToTG", "[", "srincE4Omega2", "]"}]}]], "Input",
 CellChangeTimes->{{3.8584189510865927`*^9, 3.858418952919188*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"fa1a36eb-75bf-4ced-98b6-2456f85eae0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox["t2", "t3"], "]"}], " ", 
   RowBox[{"tG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"wp", "[", "0", "]"}]}], "+", 
      RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "0", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
  RowBox[{"tG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"wp", "[", "0", "]"}]}], "+", 
     RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.858418953886691*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"a52b3262-389e-4d2e-9949-e1e9180275fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplify the symbol for the sunrise ", "Subsubsection",
 CellChangeTimes->{
  3.858418972994412*^9},ExpressionUUID->"3f20b3f1-d2dc-4b17-a413-\
7561c86f2d69"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sbSROmega2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"ComputeSB", "[", 
     RowBox[{
      RowBox[{"srinTGOmega2", "/.", 
       RowBox[{"Pi", "\[RuleDelayed]", 
        FractionBox["1", 
         RowBox[{"2", "I"}]]}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "x_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Tensor", "[", 
        RowBox[{"log", "[", "x", "]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", "x_", "]"}], 
      RowBox[{"Tensor", "[", "y_", "]"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "+", 
      RowBox[{"Tensor", "[", 
       RowBox[{"y", ",", "x"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.858418987080941*^9, 3.858418990151724*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"a7361411-33de-44c5-8048-fb447bbf8c8a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Simplify", " ", "the", " ", "symbol", " ", "by", " ", "using", " ", "the",
     " ", "parity", " ", "of", " ", 
    SuperscriptBox["\[CapitalOmega]", 
     RowBox[{"(", "n", ")"}]]}], ",", " ", 
   RowBox[{"the", " ", "relations", " ", "among", " ", 
    SuperscriptBox["\[CapitalOmega]", 
     RowBox[{"(", "0", ")"}]]}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "the", " ", "shuffle", " ", "regularization", " ", 
     SuperscriptBox["\[CapitalOmega]", 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"(", "0", ")"}]}], "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], "log", " ", "\[CapitalDelta]"}], " ", "-", " ", 
     
     RowBox[{"log", " ", 
      RowBox[{
       SubscriptBox["y", "0"], "."}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.858419029466539*^9, {3.8643184719348288`*^9, 
   3.864318473386392*^9}},ExpressionUUID->"80af9bcb-542f-44b3-83e0-\
cfb1e771d63c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sbSROmega2", "[", "2", "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"fixparity", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"sbSROmega2", "[", "1", "]"}], "/.", "wptowpi"}], "/.", 
             "wmtowmi"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"sw", "[", 
              RowBox[{"1", ",", "0"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"log", "[", "t3", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"log", "[", "t1", "]"}]}]}]}]}], "//.", 
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"a___", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"x_", "-", "y_"}]}], "]"}], ",", "b___"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"0", ",", "x"}], "]"}], ",", "b"}], "]"}], "-", 
            RowBox[{"Tensor", "[", 
             RowBox[{"a", ",", 
              RowBox[{"w", "[", 
               RowBox[{"0", ",", "y"}], "]"}], ",", "b"}], "]"}]}]}]}], "//.", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"w", "[", 
             RowBox[{"0", ",", 
              RowBox[{"wmi", "[", "j_", "]"}]}], "]"}], ",", "b___"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}], ",", "b"}], 
            "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "]"}], ",", "b"}], 
            "]"}], "-", 
           RowBox[{"Tensor", "[", 
            RowBox[{"a", ",", 
             RowBox[{"w", "[", 
              RowBox[{"0", ",", 
               RowBox[{"wpi", "[", "j", "]"}]}], "]"}], ",", "b"}], 
            "]"}]}]}]}], "/.", "wpitowp"}], "/.", "wmitowm"}], "/.", 
      RowBox[{
       RowBox[{"Tensor", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Tensor", "@@", 
        RowBox[{"Expand", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}]}], "//.", "lexpandTensor"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.858418996316247*^9, 3.858419000612862*^9}, {
  3.858419046696416*^9, 3.858419055987957*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"b2b239ea-2750-48d1-a052-1cc3254b4f63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Numerical", " ", "evaluation", " ", "of", " ", "letter", " ", "under", 
     " ", "the", " ", "normalization", " ", "by"}], " ", "-", 
    SubscriptBox["\[Omega]", "2"]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"nEval2", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"precision_", ":", "500"}], ",", 
      RowBox[{"Ntranc_", ":", "400"}]}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"out", ",", 
        RowBox[{"wlist", "=", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"expression", "/.", "wpitowp"}], "/.", "wmitowm"}], ",", 
             RowBox[{
              RowBox[{"wp", "[", "_", "]"}], "|", 
              RowBox[{"wm", "[", "_", "]"}]}], ",", "Infinity"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             RowBox[{"wp", "[", "1", "]"}], ",", 
             RowBox[{"wm", "[", "1", "]"}], ",", 
             RowBox[{"wp", "[", "0", "]"}], ",", 
             RowBox[{"wm", "[", "0", "]"}], ",", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", 
             RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"taup", "=", 
         FractionBox[
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"WeierstrassHalfPeriodW3", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
              "]"}]}], ",", 
            RowBox[{"precision", "+", "10"}]}], "]"}], 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"WeierstrassHalfPeriodW1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
              "]"}]}], ",", 
            RowBox[{"precision", "+", "10"}]}], "]"}]]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"assignw", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{"wlist", "\[Rule]", 
          RowBox[{"Rationalize", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"wlist", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"wp", "[", "x_", "]"}], "\[RuleDelayed]", 
                  RowBox[{"numwp", "[", 
                   RowBox[{"x", ",", 
                    RowBox[{"precision", "+", "10"}]}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"wm", "[", "x_", "]"}], "\[RuleDelayed]", 
                  RowBox[{"numwm", "[", 
                   RowBox[{"x", ",", 
                    RowBox[{"precision", "+", "10"}]}], "]"}]}]}], "}"}]}], 
              RowBox[{"-", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"WeierstrassHalfPeriodW1", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
                   "]"}]}], ",", 
                 RowBox[{"precision", "+", "10"}]}], "]"}]}]], ",", 
             "precision"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"f1", "=", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"wm", "[", "0", "]"}]}], "+", 
            RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "+", 
            RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"wp", "[", "0", "]"}]}], "+", 
            RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wp", "[", "1", "]"}], "-", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "Pi", " ", "I"}], ")"}], 
             RowBox[{"1", "-", "n"}]], 
            RowBox[{"numw", "[", 
             RowBox[{"n", ",", "z", ",", "taup", ",", "Ntranc"}], "]"}]}], "/.",
            "assignw"}], ",", "precision"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sw", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", "Pi", " ", "I"}], 
             RowBox[{"-", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"WeierstrassHalfPeriodW1", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "numt"}], 
                  "]"}]}], ",", 
                RowBox[{"precision", "+", "10"}]}], "]"}]}]], "]"}], "+", 
           RowBox[{"numw", "[", 
            RowBox[{"1", ",", "0", ",", "taup", ",", "Ntranc"}], "]"}]}], ",",
           "precision"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"-", "1"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", "I", " ", "taup"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"out", "=", 
        RowBox[{"expression", "/.", "numt"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ClearAll", "[", 
        RowBox[{
        "w", ",", "assignw", ",", "f1", ",", "k", ",", "kp", ",", "sw"}], 
        "]"}], ";", "\[IndentingNewLine]", "out"}]}], "]"}]}], 
   ";"}]}]], "Code",
 CellChangeTimes->{{3.85841909995676*^9, 3.858419126613359*^9}, 
   3.864318482042427*^9},ExpressionUUID->"2144e5e9-c699-44ea-9884-\
b37715e1add0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "letterule2", " ", "is", " ", "the", " ", "set", " ", "of", " ", 
   "identities", " ", "for", " ", 
   SuperscriptBox["\[CapitalOmega]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}], " "}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.858419184102915*^9, 3.8584191842939997`*^9}, {
  3.8643184873383636`*^9, 
  3.864318489175518*^9}},ExpressionUUID->"c146bbdf-a25f-4757-a084-\
d1c5519cbc89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"letterrule2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], ":>", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", "0", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t3", "2"], 
                SuperscriptBox["t1", "2"]]}], "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", "0", "]"}]}], "+", 
             RowBox[{"wp", "[", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t3", "2"], 
                SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t3", "2"], 
                SuperscriptBox["t1", "2"]]}], "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", 
               RowBox[{"-", "1"}], "]"}]}], "+", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", 
              RowBox[{"-", "1"}], "]"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", 
              RowBox[{"-", "1"}], "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["t3", "2"], 
                SuperscriptBox["t1", "2"]]}], "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"0", ",", 
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", 
           RowBox[{"-", "1"}], "]"}], "-", 
          RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", "0", "]"}]}], "+", 
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "0", "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"0", ",", 
          RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"0", ",", 
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", "0", "]"}]}], "+", 
          RowBox[{"wp", "[", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["t3", "2"], 
             SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"wp", "[", 
            RowBox[{"-", "1"}], "]"}]}], "+", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["t3", "2"], 
            SuperscriptBox["t1", "2"]]}], "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sw", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
            RowBox[{"wp", "[", 
             RowBox[{"-", "1"}], "]"}]}]}], "]"}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wm", "[", 
             RowBox[{"-", "1"}], "]"}], "-", 
            RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
            RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wp", "[", 
             RowBox[{"-", "1"}], "]"}], "-", 
            RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", 
               RowBox[{"-", "1"}], "]"}]}], "+", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"wp", "[", "0", "]"}]}], "+", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", 
        RowBox[{"wp", "[", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["t3", "2"], 
           SuperscriptBox["t1", "2"]]}], "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", 
         RowBox[{"0", ",", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"w", "[", 
        RowBox[{"0", ",", 
         RowBox[{"wp", "[", "0", "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", 
        RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"-", "1"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"0", ",", 
            RowBox[{"wp", "[", "0", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"0", ",", 
           RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"0", ",", 
            RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "0", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"log", "[", "t1", "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"log", "[", "t3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"sw", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"0", ",", 
            RowBox[{"wp", "[", 
             RowBox[{"-", "1"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"0", ",", 
           RowBox[{"wp", "[", "0", "]"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", 
              RowBox[{"-", "1"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wp", "[", 
              RowBox[{"-", "1"}], "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", 
               RowBox[{"-", "1"}], "]"}]}], "+", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"log", "[", "t1", "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"log", "[", "t3", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"sw", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{"w", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"w", "[", 
           RowBox[{"0", ",", 
            RowBox[{"wp", "[", 
             RowBox[{"-", "1"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"w", "[", 
           RowBox[{"0", ",", 
            RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wp", "[", 
              RowBox[{"-", "1"}], "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", "0", "]"}]}], "+", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "0", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"sw", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          RowBox[{"log", "[", "t1", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"log", "[", "t2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"log", "[", "t3", "]"}]}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"-", "1"}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"wp", "[", "0", "]"}]}], "+", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "0", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          RowBox[{"log", "[", "t1", "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"log", "[", "t2", "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"log", "[", "t3", "]"}]}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"-", "1"}], "]"}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "0", "]"}], "-", 
             RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"w", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
             RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8584191491014423`*^9, 3.858419163931705*^9}, {
  3.858419353045785*^9, 3.858419412419591*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"cfb79c65-e392-49c4-970f-723dcca207ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rationalize", "[", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"First", "/@", "letterrule2"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"Last", "/@", "letterrule2"}], ")"}]}], "//", "nEval2"}], 
   RowBox[{"Pi", " "}]], "]"}]], "Input",
 CellChangeTimes->{{3.858419062663705*^9, 3.8584190689424057`*^9}, {
  3.858419196452813*^9, 3.858419212475645*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"1b1d8164-4d8c-4d7d-9e88-1c050f0a7c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.858419065477942*^9, 3.858419069379512*^9}, 
   3.858419218116963*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"3f0210dc-a90d-4bbe-8a90-4ffe16ba267d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "simplified", " ", "result", " ", "for", " ", "the", " ", 
   "symbol", " ", "after", " ", "using", " ", "identies", " ", "for", " ", 
   SuperscriptBox["\[CapitalOmega]", 
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}]], " ", "and", " ", "log"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.858419472738727*^9, 3.858419499790566*^9}, 
   3.8643184949862137`*^9},ExpressionUUID->"9fa504a3-559a-4bf3-a648-\
5ae50588d599"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sbSROmega2", "[", "2", "]"}], "//.", "letterrule2"}], "//.",
            "expandlog"}], "/.", 
          RowBox[{
           RowBox[{"Tensor", "[", "x__", "]"}], "\[RuleDelayed]", 
           RowBox[{"Tensor", "@@", 
            RowBox[{"Expand", "[", 
             RowBox[{"{", "x", "}"}], "]"}]}]}]}], "//.", "lexpandTensor"}], 
        "]"}], "/.", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"0", ",", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "//.", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"___", ",", "0", ",", "___"}], "]"}], "\[RuleDelayed]", 
       "0"}]}], "//.", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"x", " ", 
       RowBox[{"Tensor", "[", "y", "]"}]}]}]}], ",", 
    RowBox[{"Tensor", "[", "__", "]"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"a_", " ", 
    RowBox[{"Tensor", "[", "b_", "]"}]}], "\[RuleDelayed]", 
   RowBox[{"Tensor", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858419238108684*^9, 3.8584193393146267`*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"8d9f19cd-d3cb-4961-a5bb-8e47e9b8fe50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"log", "[", "t1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t2", "]"}]}]}], ",", 
    RowBox[{"w", "[", 
     RowBox[{"0", ",", 
      RowBox[{"wp", "[", "0", "]"}]}], "]"}]}], "]"}], "+", 
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t1", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"log", "[", "t3", "]"}]}]}], ",", 
    RowBox[{"w", "[", 
     RowBox[{"0", ",", 
      RowBox[{"wp", "[", 
       RowBox[{"-", "1"}], "]"}]}], "]"}]}], "]"}], "+", 
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"log", "[", "t1", "]"}]}], "+", 
     RowBox[{"log", "[", "t3", "]"}], "+", 
     RowBox[{"w", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"wp", "[", 
         RowBox[{"-", "1"}], "]"}], "-", 
        RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
     RowBox[{"w", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}]}], "+", 
        RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wm", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "-", 
     RowBox[{"w", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"wm", "[", "0", "]"}], "-", 
        RowBox[{"wp", "[", "0", "]"}]}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"wp", "[", 
          RowBox[{"-", "1"}], "]"}], "-", 
         RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}], "+", 
     RowBox[{"w", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
        RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", 
           RowBox[{"-", "1"}], "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"wp", "[", "0", "]"}]}], "+", 
         RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ",", 
    RowBox[{"w", "[", 
     RowBox[{"-", "1"}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.858419243720797*^9, 3.858419283522079*^9, {3.858419316060807*^9, 
   3.858419340034663*^9}, 3.858419419985169*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"74382006-9c3f-42ca-b03f-a6f3440510bd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920., 1007.25},
WindowMargins->{{-1920, Automatic}, {Automatic, 72.75}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"141853a0-fec2-4256-9b31-e3db0a1a3cd3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1164, 26, 51, "Input",ExpressionUUID->"a4d164b5-06b3-43ef-a8ef-9d26150c60d3"],
Cell[1725, 48, 48193, 1335, 1549, "Code",ExpressionUUID->"65ad8b38-62c6-4bfd-a6ca-60a12c172e47"],
Cell[CellGroupData[{
Cell[49943, 1387, 318, 9, 68, "Section",ExpressionUUID->"e88b0e85-dd5e-4b5e-afc4-56a293389041"],
Cell[50264, 1398, 632, 17, 35, "Text",ExpressionUUID->"c3f7481a-cad1-4094-b7c8-4ee49a923f2b"],
Cell[50899, 1417, 2330, 73, 63, "Input",ExpressionUUID->"1898426b-2526-4997-a92a-83bb6a5333a1"],
Cell[53232, 1492, 400, 11, 35, "Text",ExpressionUUID->"b611968f-d2c1-4513-bfd3-f2a12a61a214"],
Cell[CellGroupData[{
Cell[53657, 1507, 335, 7, 29, "Input",ExpressionUUID->"793ea7b8-fd73-4732-8dfa-42cbd3ce01ca"],
Cell[53995, 1516, 4840, 160, 132, "Output",ExpressionUUID->"5cfc7ab6-d76f-4b69-843c-73de834aef65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58872, 1681, 262, 4, 45, "Subsubsection",ExpressionUUID->"73df66f8-a14c-4b89-b2dd-c031026c17e9"],
Cell[59137, 1687, 1319, 32, 58, "Input",ExpressionUUID->"420c6e07-6063-4d4d-bf73-6a84c085c316"],
Cell[60459, 1721, 1448, 34, 34, "Input",ExpressionUUID->"226a3800-2bfc-4487-9cf7-047e1ac58344"],
Cell[61910, 1757, 3056, 80, 123, "Input",ExpressionUUID->"92feca14-0779-4a93-b56c-b32e90698d71"],
Cell[64969, 1839, 11455, 301, 434, "Code",ExpressionUUID->"e30fed58-6d1f-4f1b-b771-c27121857f1a"],
Cell[76427, 2142, 458, 12, 29, "Input",ExpressionUUID->"fc2026c6-9188-4cd3-b356-e3e8c288cb76"],
Cell[76888, 2156, 12986, 384, 248, "Input",ExpressionUUID->"7533bc33-4fda-4718-9272-0fc0fee251ea"],
Cell[CellGroupData[{
Cell[89899, 2544, 495, 13, 60, "Input",ExpressionUUID->"e93b00ed-70dc-4dce-8fe1-1ceeed398bb2"],
Cell[90397, 2559, 646, 15, 49, "Output",ExpressionUUID->"0ce18bb4-4079-49e7-9b6f-c4297cc36d1b"]
}, Open  ]],
Cell[91058, 2577, 517, 12, 29, "Input",ExpressionUUID->"6d63f7da-9a78-4d3c-9229-75f084859ee5"],
Cell[CellGroupData[{
Cell[91600, 2593, 1335, 35, 45, "Input",ExpressionUUID->"3c094419-c04c-44aa-9213-088bc777b50a"],
Cell[92938, 2630, 2770, 83, 55, "Output",ExpressionUUID->"36d21139-c27a-492b-a773-a870d9b2163b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95769, 2720, 340, 10, 68, "Section",ExpressionUUID->"0979ab57-4866-4d08-ba89-ea30450415a8"],
Cell[96112, 2732, 580, 16, 35, "Text",ExpressionUUID->"3158dee1-27cd-4abd-ac9e-b9a442df7d96"],
Cell[96695, 2750, 1803, 60, 63, "Input",ExpressionUUID->"86a19f1a-ab3e-4490-a433-f08a5fcadc63"],
Cell[98501, 2812, 329, 10, 35, "Text",ExpressionUUID->"53593c7e-1418-4834-9eea-8aadda4ca029"],
Cell[CellGroupData[{
Cell[98855, 2826, 260, 5, 29, "Input",ExpressionUUID->"fa1a36eb-75bf-4ced-98b6-2456f85eae0b"],
Cell[99118, 2833, 4377, 146, 93, "Output",ExpressionUUID->"a52b3262-389e-4d2e-9949-e1e9180275fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103532, 2984, 163, 3, 45, "Subsubsection",ExpressionUUID->"3f20b3f1-d2dc-4b17-a413-7561c86f2d69"],
Cell[103698, 2989, 918, 26, 58, "Input",ExpressionUUID->"a7361411-33de-44c5-8048-fb447bbf8c8a"],
Cell[104619, 3017, 975, 26, 34, "Input",ExpressionUUID->"80af9bcb-542f-44b3-83e0-cfb1e771d63c"],
Cell[105597, 3045, 2902, 78, 123, "Input",ExpressionUUID->"b2b239ea-2750-48d1-a052-1cc3254b4f63"],
Cell[108502, 3125, 6730, 177, 299, "Code",ExpressionUUID->"2144e5e9-c699-44ea-9884-b37715e1add0"],
Cell[115235, 3304, 463, 12, 29, "Input",ExpressionUUID->"c146bbdf-a25f-4757-a084-d1c5519cbc89"],
Cell[115701, 3318, 19296, 559, 413, "Input",ExpressionUUID->"cfb79c65-e392-49c4-970f-723dcca207ca"],
Cell[CellGroupData[{
Cell[135022, 3881, 495, 13, 60, "Input",ExpressionUUID->"1b1d8164-4d8c-4d7d-9e88-1c050f0a7c94"],
Cell[135520, 3896, 409, 9, 48, "Output",ExpressionUUID->"3f0210dc-a90d-4bbe-8a90-4ffe16ba267d"]
}, Open  ]],
Cell[135944, 3908, 491, 11, 29, "Input",ExpressionUUID->"9fa504a3-559a-4bf3-a648-5ae50588d599"],
Cell[CellGroupData[{
Cell[136460, 3923, 1463, 42, 45, "Input",ExpressionUUID->"8d9f19cd-d3cb-4961-a5bb-8e47e9b8fe50"],
Cell[137926, 3967, 3078, 95, 55, "Output",ExpressionUUID->"74382006-9c3f-42ca-b03f-a6f3440510bd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


